Strong Field Scattering of Two Black Holes: Exploring Gauge Flexibility

Recent advances in post-Minkowskian (PM) gravity provide new avenues for the high precision modeling of compact binaries. In conjunction with the effective one body (EOB) formalism, highly accurate PM informed models of binary black holes on scattering trajectories have emerged. Several complementary approaches currently exist, in particular the SEOB-PM model, the $w$_{\rm EOB} framework and the recent Lagrange-EOB (LEOB) approach. These models incorporate PM results in fundamentally different ways, employing distinct resummation schemes and gauge choices. Notably, both SEOB-PM and LEOB have been used to compute gravitational waves of bound systems, showing excellent agreement with numerical relativity (NR). The essential component to all of the models is the EOB mass-shell condition describing the dynamics of the two-body spacetime. In this work we will investigate how this mass-shell condition is constructed, paying particular attention to the impact of gauge choices and how they interact with different resummation schemes, showing that there is a strong dependence on both coordinate choice and EOB gauge. For the region of parameter space considered, we find that the best performing gauges coincide with the choices made in SEOB-PM and $w$_{\rm EOB}, with other choices exhibiting worse performance. The case of spinning black holes is also considered, where the current techniques for spinning EOB-PM are reviewed and compared. We also introduce a new gauge based upon the centrifugal radius, which improves upon previous models, particularly for large and negative spins. This offers a promising avenue for further resummation of spin information within the EOB-PM framework.

==> anc/ancillary.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary material for "Strong Field Scattering of Two Black Holes: Exploring Gauge Flexibility"*)


(* ::Text:: *)
(*Authors: Adam Clark, Geraint Pratten*)


(* ::Text:: *)
(*This file contains expressions for the deformation coefficients in each gauge considered in the paper, for both the spinning and non-spinning sectors. For the definitions see equation (INSERT equation) for non-spinning and spinning (INSERT Equation). The non-spinning information is included up to 5PM and the spinning up to the physical 4PM order (as in the paper).*)


(* ::Text:: *)
(*Conventions:*)
(*M = m[1] + m[2]*)
(*\[Mu] = m[1] * m[2] / M*)
(*\[Nu] = \[Mu] / M*)
(*\[Gamma] = -(p[1].p[2]) / (m[1] * m[2])*)
(*\[CapitalGamma] = Sqrt[1 + 2 \[Nu] (\[Gamma] - 1)]*)
(*\[Delta] = (m[1] - m[2]) / M = Sqrt[1 - 4 \[Nu]]*)


(* ::Subsection:: *)
(*Non-Spinning*)


(* ::Subsubsection::Closed:: *)
(*Isotropic PS*)


{qiso[2] -> (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(2*\[CapitalGamma])}


{qiso[3] -> (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))}


{qiso[4] -> ((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3))/((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)}


{qiso[5] -> (42/(5*(-1 + \[Gamma]^2)^(5/2)) - (252*\[Gamma]^2)/(-1 + \[Gamma]^2)^(5/2) + (1344*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) - (2688*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (2304*\[Gamma]^8)/(-1 + \[Gamma]^2)^(5/2) - (3584*\[Gamma]^10)/(5*(-1 + \[Gamma]^2)^(5/2)) + (304*\[Gamma]^8*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (45*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (72*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (153*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (27*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (30*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) - (168*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (328*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) - (272*\[Gamma]^6*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (82*\[Gamma]^8*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(10 + (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (6*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(74 + (3*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (2*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(467 + (3*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (3*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(338 + (6*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + ((-1 + \[Gamma]^2)^(5/2)*((2*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) + (\[Nu]^3*((Pi^2*(-1151 + 3336*\[Gamma] + 2607*\[Gamma]^2 - 15768*\[Gamma]^3 + 15401*\[Gamma]^4 - 4008*\[Gamma]^5 + 1485*\[Gamma]^6 - 2760*\[Gamma]^7 + 1050*\[Gamma]^8))/(64*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (-379171800 + 1962468900*\[Gamma]^2 - 7934822280*\[Gamma]^4 + 13979710500*\[Gamma]^6 + 671995008641*\[Gamma]^8 - 463228125502*\[Gamma]^10 - 2081166355471*\[Gamma]^12 + 2965853865580*\[Gamma]^14 - 1334516668664*\[Gamma]^16 + 291675523696*\[Gamma]^18 - 6667960320*\[Gamma]^20 + 990904320*\[Gamma]^22)/(8467200*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + (-729689625 + 9616519500*\[Gamma]^2 - 44872014600*\[Gamma]^4 + 157492235250*\[Gamma]^6 - 110584493600*\[Gamma]^8 + 32879458227942*\[Gamma]^10 - 38918493615602*\[Gamma]^12 - 18458435631057*\[Gamma]^14 + 35000258226978*\[Gamma]^16 - 13253201428762*\[Gamma]^18 + 3887482165976*\[Gamma]^20 - 31189401600*\[Gamma]^22 + 5780275200*\[Gamma]^24)/(49392000*\[Gamma]^9*(-1 + \[Gamma]^2)^4) - (3*Pi^2*\[Gamma]*(33 - 277*\[Gamma]^2 + 725*\[Gamma]^4 - 895*\[Gamma]^6 + 350*\[Gamma]^8)*G[1, 1 - x])/(64*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - ((-2599380 + 18861660*\[Gamma]^2 - 79927392*\[Gamma]^4 + 216583684*\[Gamma]^6 - 1538723488*\[Gamma]^8 - 11544293589*\[Gamma]^10 + 37591510166*\[Gamma]^12 - 30500660225*\[Gamma]^14 + 3865535436*\[Gamma]^16 + 2212223256*\[Gamma]^18 - 664805424*\[Gamma]^20 - 83755008*\[Gamma]^22 + 9437184*\[Gamma]^24)*G[1, 1 - x])/(40320*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + ((48631275 - 494713800*\[Gamma]^2 + 2441213075*\[Gamma]^4 - 8270974425*\[Gamma]^6 + 17659559610*\[Gamma]^8 + 301162643810*\[Gamma]^10 + 585218618460*\[Gamma]^12 - 1293050009475*\[Gamma]^14 + 308429544696*\[Gamma]^16 + 148286037426*\[Gamma]^18 - 43992540*\[Gamma]^20 + 33637359968*\[Gamma]^22 + 1527644160*\[Gamma]^24 - 330301440*\[Gamma]^26)*G[1, 1 - x])/(1411200*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((-132300 + 1473675*\[Gamma]^2 - 6924050*\[Gamma]^4 + 24820215*\[Gamma]^6 - 46844280*\[Gamma]^8 - 1207442642*\[Gamma]^10 + 4695988836*\[Gamma]^12 - 3271475970*\[Gamma]^14 - 5576131128*\[Gamma]^16 + 8097803316*\[Gamma]^18 - 3260312376*\[Gamma]^20 + 412767616*\[Gamma]^22 + 241827840*\[Gamma]^24 - 73138176*\[Gamma]^26 + 9437184*\[Gamma]^28)*G[1, 1 - x]^2)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((396900 - 3230325*\[Gamma]^2 + 14037975*\[Gamma]^4 - 44665810*\[Gamma]^6 + 112196420*\[Gamma]^8 + 5252486474*\[Gamma]^10 - 8412614126*\[Gamma]^12 + 2537173672*\[Gamma]^14 + 7888860652*\[Gamma]^16 - 10587620432*\[Gamma]^18 + 5502654808*\[Gamma]^20 - 1625219120*\[Gamma]^22 + 395182080*\[Gamma]^24 - 132120576*\[Gamma]^26 + 18874368*\[Gamma]^28)*G[1, 1 - x]^2)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^5) + (32*\[Gamma]*(117 + 5448*\[Gamma]^2 + 6108*\[Gamma]^4 - 5688*\[Gamma]^6 - 1040*\[Gamma]^8 + 320*\[Gamma]^10)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (8*(-7340 - 47581*\[Gamma]^2 + 156678*\[Gamma]^4 - 205920*\[Gamma]^6 + 106584*\[Gamma]^8 + 1536*\[Gamma]^10 - 17344*\[Gamma]^12 + 4864*\[Gamma]^14)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) - ((459149 + 4604368*\[Gamma]^2 + 638610*\[Gamma]^4 + 17016*\[Gamma]^6 + 199833*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-18009 + 449622*\[Gamma]^2 + 960534*\[Gamma]^4 - 685500*\[Gamma]^6 - 188197*\[Gamma]^8 + 59086*\[Gamma]^10)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*Pi^2*(5 - 76*\[Gamma] + 125*\[Gamma]^2 + 320*\[Gamma]^3 - 785*\[Gamma]^4 + 300*\[Gamma]^5 + 175*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - ((-141 - 3948*\[Gamma] - 16989*\[Gamma]^2 - 30128*\[Gamma]^3 - 16623*\[Gamma]^4 + 15540*\[Gamma]^5 + 19609*\[Gamma]^6 + 4200*\[Gamma]^7)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((-210735 + 1839021*\[Gamma] + 566676*\[Gamma]^2 - 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 - 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 - 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 + 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (-2647260 + 10524255375*\[Gamma] + 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 + 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 - 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 + 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 + 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 - 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 + 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^2*(1 + \[Gamma])^4))*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) + (3*\[Gamma]*(-282 + 1185*\[Gamma] + 3074*\[Gamma]^2 - 6205*\[Gamma]^3 - 10594*\[Gamma]^4 + 13525*\[Gamma]^5 + 12230*\[Gamma]^6 - 11335*\[Gamma]^7 - 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(32*(-1 + \[Gamma]^2)^3) - ((-14785969 + 126336*\[Gamma] - 135888896*\[Gamma]^2 + 837760*\[Gamma]^3 + 4446144*\[Gamma]^4 - 1461376*\[Gamma]^5 + 1935360*\[Gamma]^6 + 362880*\[Gamma]^7 - 7893120*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(11055676857 - 12316503756*\[Gamma]^2 - 7654200507*\[Gamma]^4 + 14952175590*\[Gamma]^6 - 5999551496*\[Gamma]^8 + 789379568*\[Gamma]^10 + 556793856*\[Gamma]^12 - 182452224*\[Gamma]^14 + 25165824*\[Gamma]^16)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(13440*(-1 + \[Gamma]^2)^4) + ((132300 - 635775*\[Gamma]^2 + 2457875*\[Gamma]^4 - 5179300*\[Gamma]^6 + 30912980*\[Gamma]^8 - 1296409622*\[Gamma]^10 + 4929159910*\[Gamma]^12 + 1042308892*\[Gamma]^14 - 6800309580*\[Gamma]^16 + 3333861612*\[Gamma]^18 - 1137196572*\[Gamma]^20 + 154927104*\[Gamma]^22 - 69206016*\[Gamma]^24 + 12582912*\[Gamma]^26)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(7/2)) + ((44664207 + 438236160*\[Gamma]^2 + 43547712*\[Gamma]^4 + 9728*\[Gamma]^6 + 20100544*\[Gamma]^8)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-41049 + 1156182*\[Gamma]^2 + 2195478*\[Gamma]^4 - 1643964*\[Gamma]^6 - 401189*\[Gamma]^8 + 124622*\[Gamma]^10)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*\[Gamma]*(282 + 1185*\[Gamma] - 3074*\[Gamma]^2 - 6205*\[Gamma]^3 + 10594*\[Gamma]^4 + 13525*\[Gamma]^5 - 12230*\[Gamma]^6 - 11335*\[Gamma]^7 + 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*(G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])))/(32*(-1 + \[Gamma]^2)^3) + ((-14776945 + 126336*\[Gamma] - 134810624*\[Gamma]^2 + 837760*\[Gamma]^3 + 4422720*\[Gamma]^4 - 1461376*\[Gamma]^5 - 383488*\[Gamma]^6 + 362880*\[Gamma]^7 - 6638144*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + ((-210735 - 1839021*\[Gamma] + 566676*\[Gamma]^2 + 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 + 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 + 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 - 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (2647260 + 10524255375*\[Gamma] - 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 - 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 + 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 - 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 - 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 + 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 - 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^4*(1 + \[Gamma])^2))*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) + G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]) - ((29971439 + 290896384*\[Gamma]^2 + 23112192*\[Gamma]^4 - 534784*\[Gamma]^6 + 13705888*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(64*(-1 + \[Gamma]^2)^(5/2)) - (128*\[Gamma]*(-45 + 1380*\[Gamma]^2 + 2412*\[Gamma]^4 - 1872*\[Gamma]^6 - 416*\[Gamma]^8 + 128*\[Gamma]^10)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 + ((14781457 + 135349760*\[Gamma]^2 - 4434432*\[Gamma]^4 - 775936*\[Gamma]^6 + 7265632*\[Gamma]^8)*(-2*G[0, 1, 1, 1 - x] + 2*G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (3*(-94 - 399*\[Gamma] + 962*\[Gamma]^2 + 7285*\[Gamma]^3 - 2890*\[Gamma]^4 - 6605*\[Gamma]^5 + 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((471155 + 4312624*\[Gamma]^2 - 196242*\[Gamma]^4 - 82552*\[Gamma]^6 + 258919*\[Gamma]^8)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2 - 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(8*(-1 + \[Gamma]^2)^(5/2)) - (3*(94 - 399*\[Gamma] - 962*\[Gamma]^2 + 7285*\[Gamma]^3 + 2890*\[Gamma]^4 - 6605*\[Gamma]^5 - 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x]))))/(16*(-1 + \[Gamma]^2)^(3/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^3) - (3*\[Gamma]*(-399 + 7285*\[Gamma]^2 - 6605*\[Gamma]^4 + 1575*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2))))/\[CapitalGamma]^2 + \[Nu]*((Pi^2*(282 + 4983*\[Gamma] - 17040*\[Gamma]^2 + 15211*\[Gamma]^3 + 4116*\[Gamma]^4 - 21355*\[Gamma]^5 + 16992*\[Gamma]^6 + 1545*\[Gamma]^7 - 4350*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(7/2)) - (Pi^2*\[Gamma]*(-7817455 - 1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 32768*\[Gamma]^8))/(336*(-1 + \[Gamma]^2)^2) + (182070 + 74424*\[Gamma]^2 + 4360020*\[Gamma]^4 - 454207691*\[Gamma]^6 + 1129907465*\[Gamma]^8 + 109023783*\[Gamma]^10 - 1735934159*\[Gamma]^12 + 1193573100*\[Gamma]^14 - 210635716*\[Gamma]^16 + 589824*\[Gamma]^18)/(20160*\[Gamma]^6*(-1 + \[Gamma]^2)^(9/2)) + (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 16701489*\[Gamma]^7 + 62849808*\[Gamma]^8 + 70470288*\[Gamma]^9 - 404608691*\[Gamma]^10 - 445251251*\[Gamma]^11 + 616714446*\[Gamma]^12 + 697999566*\[Gamma]^13 - 296527410*\[Gamma]^14 - 366200370*\[Gamma]^15 + 32117126*\[Gamma]^16 + 53793158*\[Gamma]^17 + 331776*\[Gamma]^18 + 331776*\[Gamma]^19)/(7560*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) - (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 81920*\[Gamma]^6)*G[1, 1 - x])/(48*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi^2*\[Gamma]*(-144 + 279*\[Gamma] + 1680*\[Gamma]^2 - 1791*\[Gamma]^3 - 6096*\[Gamma]^4 + 4355*\[Gamma]^5 + 6960*\[Gamma]^6 - 3765*\[Gamma]^7 - 2400*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x])/(64*(-1 + \[Gamma]^2)^4) - ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 6510035*\[Gamma]^6 - 135199638*\[Gamma]^8 + 298351698*\[Gamma]^10 - 328443582*\[Gamma]^12 + 142748328*\[Gamma]^14 - 1122408*\[Gamma]^16 - 10389522*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/(2520*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + ((-182070 + 651756*\[Gamma]^2 - 6189260*\[Gamma]^4 - 112925680*\[Gamma]^6 - 933951939*\[Gamma]^8 + 4374190165*\[Gamma]^10 - 4768470415*\[Gamma]^12 + 1163580195*\[Gamma]^14 + 523789372*\[Gamma]^16 - 169736284*\[Gamma]^18 + 2949120*\[Gamma]^20)*G[1, 1 - x])/(20160*\[Gamma]^7*(-1 + \[Gamma]^2)^5) - ((1260 - 4788*\[Gamma]^2 + 55524*\[Gamma]^4 - 2047276*\[Gamma]^6 + 10029063*\[Gamma]^8 - 17437932*\[Gamma]^10 + 8628424*\[Gamma]^12 + 5754570*\[Gamma]^14 - 6704127*\[Gamma]^16 + 1842210*\[Gamma]^18 - 230400*\[Gamma]^20 + 36864*\[Gamma]^22)*G[1, 1 - x]^2)/(42*\[Gamma]^6*(-1 + \[Gamma]^2)^(11/2)) - ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 1352120*\[Gamma]^6 - 5191767*\[Gamma]^8 - 54902470*\[Gamma]^10 + 55184542*\[Gamma]^12 + 16762956*\[Gamma]^14 - 30376644*\[Gamma]^16 + 10224984*\[Gamma]^18 - 2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/(840*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + (256*\[Gamma]*(18 + 96*\[Gamma]^2 - 63*\[Gamma]^4 - 18*\[Gamma]^6 + 8*\[Gamma]^8)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (64*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(6117 + 35387*\[Gamma]^2 - 22647*\[Gamma]^4 - 7911*\[Gamma]^6 + 3646*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - (3*Pi^2*(124 - 285*\[Gamma] - 1032*\[Gamma]^2 + 2415*\[Gamma]^3 + 420*\[Gamma]^4 - 1695*\[Gamma]^5 - 600*\[Gamma]^6 + 525*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(-1 + \[Gamma]^2)^(5/2)) + ((3675 - 9100*\[Gamma]^2 + 73150*\[Gamma]^4 + 110460*\[Gamma]^6 - 22565445*\[Gamma]^8 + 45089712*\[Gamma]^10 + 16553580*\[Gamma]^12 - 44617784*\[Gamma]^14 + 13319000*\[Gamma]^16 - 1916928*\[Gamma]^18 + 491520*\[Gamma]^20)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(840*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-987 - 3621*\[Gamma] - 3911*\[Gamma]^2 + 839*\[Gamma]^3 + 3046*\[Gamma]^4 + 1050*\[Gamma]^5)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(54 + 333*\[Gamma] + 6282*\[Gamma]^2 - 1887*\[Gamma]^3 + 2286*\[Gamma]^4 + 4305*\[Gamma]^5 - 11826*\[Gamma]^6 - 3705*\[Gamma]^7 + 4996*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (3*(13 - 9*\[Gamma] - 155*\[Gamma]^2 - 415*\[Gamma]^3 - 505*\[Gamma]^4 - 55*\[Gamma]^5 + 375*\[Gamma]^6 + 175*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])^2)/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-90927 - 1974*\[Gamma] - 575634*\[Gamma]^2 - 15064*\[Gamma]^3 + 91860*\[Gamma]^4 + 7770*\[Gamma]^5 + 39160*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(12180 + 333*\[Gamma] + 64492*\[Gamma]^2 - 1887*\[Gamma]^3 - 47580*\[Gamma]^4 + 4305*\[Gamma]^5 - 3996*\[Gamma]^6 - 3705*\[Gamma]^7 + 2296*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-105 + 155*\[Gamma]^2 - 1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(12*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) + ((343249 + 2093934*\[Gamma]^2 - 258348*\[Gamma]^4 - 149256*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (27*(1 - 5*\[Gamma]^2)^2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(3/2) + (\[Gamma]*(-4374328 + 6896463*\[Gamma]^2 - 937538*\[Gamma]^4 - 2912259*\[Gamma]^6 + 1098178*\[Gamma]^8 - 155648*\[Gamma]^10 + 32768*\[Gamma]^12)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])) - G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(28*(-1 + \[Gamma]^2)^4) + ((-90927 - 1974*\[Gamma] - 594066*\[Gamma]^2 - 15064*\[Gamma]^3 + 79572*\[Gamma]^4 + 7770*\[Gamma]^5 + 55544*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-12288 + 333*\[Gamma] - 63232*\[Gamma]^2 - 1887*\[Gamma]^3 + 43008*\[Gamma]^4 + 4305*\[Gamma]^5 + 9216*\[Gamma]^6 - 3705*\[Gamma]^7 - 4096*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (Sqrt[-1 + \[Gamma]^2]*(-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) - 2*G[0, 1, 1 - x] + 2*G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(7/2)) + ((1260 - 2268*\[Gamma]^2 + 49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*(-2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(84*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) + (\[Gamma]*(-3534792 + 6736536*\[Gamma]^2 - 1166271*\[Gamma]^4 - 2657925*\[Gamma]^6 + 917418*\[Gamma]^8 - 77824*\[Gamma]^10 + 16384*\[Gamma]^12)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) - 2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(56*(-1 + \[Gamma]^2)^4) + (3*(16359 + 1836171*\[Gamma]^2 + 189841*\[Gamma]^4 - 564667*\[Gamma]^6 - 264740*\[Gamma]^8 + 34300*\[Gamma]^10)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) + 2*G[0, 1, 1 - x] - 2*G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(896*(-1 + \[Gamma]^2)^4) - ((75 - 1182*\[Gamma] + 3747*\[Gamma]^2 - 5177*\[Gamma]^3 + 2817*\[Gamma]^4 + 1920*\[Gamma]^5 - 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(4*G[0, 0, 1, 1 - x] - 2*G[0, 1, 1, 1 - x] - 2*G[1, 0, 1, 1 - x] + G[1, 1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + ((-226513 - 1381230*\[Gamma]^2 + 172332*\[Gamma]^4 + 100104*\[Gamma]^6)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (2*\[Gamma]*(6171 + 34757*\[Gamma]^2 - 20361*\[Gamma]^4 - 10521*\[Gamma]^6 + 4546*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + (9*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^3 + (3*(-30309 - 194950*\[Gamma]^2 + 28572*\[Gamma]^4 + 15784*\[Gamma]^6)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (2*(-6263 - 38115*\[Gamma]^2 + 6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2) + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1 - x] + 2*G[2, 1 - x]) + 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (24*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*((-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + (2*(-1033 - 6429*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 175*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(8*(-1 + \[Gamma]^2)^4) + (768*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 1 - x] + G[0, 1, 1 + I, 1 - x]) + 2*(-G[1, 2, 1, 1 - x] + G[1, 2, 1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + ((-75 - 1182*\[Gamma] - 3747*\[Gamma]^2 - 5177*\[Gamma]^3 - 2817*\[Gamma]^4 + 1920*\[Gamma]^5 + 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(G[1, 1, 1, 1 - x] - 2*(G[1, 1, 2, 1 - x] + G[1, 2, 1, 1 - x] - 2*G[1, 2, 2, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x]*Log[2])/(40*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(-G[1, 1 - x] + 2*G[2, 1 - x] + 3*Log[2]))/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*(-4*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 3*G[1, 1 - x]^2*Log[2]))/(-1 + \[Gamma]^2)^4 + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-3*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*Log[2] + 3*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] - 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] + 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x])/(120*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*G[1, 1 - x]^2)/(-1 + \[Gamma]^2)^4 - ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)))*Log[-1 + \[Gamma]])))/\[CapitalGamma]^4 + (40*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) - (184*\[Gamma]^2*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) + (104*\[Gamma]^4*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) - (232*\[Gamma]^6*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) + (64*\[Gamma]^8*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (63*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (153*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (21*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (12*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)))/(-8/(3*(-1 + \[Gamma]^2)^(5/2)) + (32*\[Gamma]^2)/(3*(-1 + \[Gamma]^2)^(5/2)) - (16*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) + (32*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(5/2)) - (8*\[Gamma]^8)/(3*(-1 + \[Gamma]^2)^(5/2)))}


(* ::Subsubsection::Closed:: *)
(*Schwarzschild PS*)


{qschw[2] -> (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(2*\[CapitalGamma])}


{qschw[3] -> (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))}


{qschw[4] -> ((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3))/((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)}


{qschw[5] -> (42/(5*(-1 + \[Gamma]^2)^(5/2)) - (252*\[Gamma]^2)/(-1 + \[Gamma]^2)^(5/2) + (1344*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) - (2688*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (2304*\[Gamma]^8)/(-1 + \[Gamma]^2)^(5/2) - (3584*\[Gamma]^10)/(5*(-1 + \[Gamma]^2)^(5/2)) + (128*\[Gamma]^8*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (9*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (18*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (45*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (9*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) - (40*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (100*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) - (96*\[Gamma]^6*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (32*\[Gamma]^8*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(20 + (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(5 + (3*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (2*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(184 + (3*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (2*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(65 + (9*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + ((-1 + \[Gamma]^2)^(5/2)*((2*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) + (\[Nu]^3*((Pi^2*(-1151 + 3336*\[Gamma] + 2607*\[Gamma]^2 - 15768*\[Gamma]^3 + 15401*\[Gamma]^4 - 4008*\[Gamma]^5 + 1485*\[Gamma]^6 - 2760*\[Gamma]^7 + 1050*\[Gamma]^8))/(64*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (-379171800 + 1962468900*\[Gamma]^2 - 7934822280*\[Gamma]^4 + 13979710500*\[Gamma]^6 + 671995008641*\[Gamma]^8 - 463228125502*\[Gamma]^10 - 2081166355471*\[Gamma]^12 + 2965853865580*\[Gamma]^14 - 1334516668664*\[Gamma]^16 + 291675523696*\[Gamma]^18 - 6667960320*\[Gamma]^20 + 990904320*\[Gamma]^22)/(8467200*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + (-729689625 + 9616519500*\[Gamma]^2 - 44872014600*\[Gamma]^4 + 157492235250*\[Gamma]^6 - 110584493600*\[Gamma]^8 + 32879458227942*\[Gamma]^10 - 38918493615602*\[Gamma]^12 - 18458435631057*\[Gamma]^14 + 35000258226978*\[Gamma]^16 - 13253201428762*\[Gamma]^18 + 3887482165976*\[Gamma]^20 - 31189401600*\[Gamma]^22 + 5780275200*\[Gamma]^24)/(49392000*\[Gamma]^9*(-1 + \[Gamma]^2)^4) - (3*Pi^2*\[Gamma]*(33 - 277*\[Gamma]^2 + 725*\[Gamma]^4 - 895*\[Gamma]^6 + 350*\[Gamma]^8)*G[1, 1 - x])/(64*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - ((-2599380 + 18861660*\[Gamma]^2 - 79927392*\[Gamma]^4 + 216583684*\[Gamma]^6 - 1538723488*\[Gamma]^8 - 11544293589*\[Gamma]^10 + 37591510166*\[Gamma]^12 - 30500660225*\[Gamma]^14 + 3865535436*\[Gamma]^16 + 2212223256*\[Gamma]^18 - 664805424*\[Gamma]^20 - 83755008*\[Gamma]^22 + 9437184*\[Gamma]^24)*G[1, 1 - x])/(40320*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + ((48631275 - 494713800*\[Gamma]^2 + 2441213075*\[Gamma]^4 - 8270974425*\[Gamma]^6 + 17659559610*\[Gamma]^8 + 301162643810*\[Gamma]^10 + 585218618460*\[Gamma]^12 - 1293050009475*\[Gamma]^14 + 308429544696*\[Gamma]^16 + 148286037426*\[Gamma]^18 - 43992540*\[Gamma]^20 + 33637359968*\[Gamma]^22 + 1527644160*\[Gamma]^24 - 330301440*\[Gamma]^26)*G[1, 1 - x])/(1411200*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((-132300 + 1473675*\[Gamma]^2 - 6924050*\[Gamma]^4 + 24820215*\[Gamma]^6 - 46844280*\[Gamma]^8 - 1207442642*\[Gamma]^10 + 4695988836*\[Gamma]^12 - 3271475970*\[Gamma]^14 - 5576131128*\[Gamma]^16 + 8097803316*\[Gamma]^18 - 3260312376*\[Gamma]^20 + 412767616*\[Gamma]^22 + 241827840*\[Gamma]^24 - 73138176*\[Gamma]^26 + 9437184*\[Gamma]^28)*G[1, 1 - x]^2)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((396900 - 3230325*\[Gamma]^2 + 14037975*\[Gamma]^4 - 44665810*\[Gamma]^6 + 112196420*\[Gamma]^8 + 5252486474*\[Gamma]^10 - 8412614126*\[Gamma]^12 + 2537173672*\[Gamma]^14 + 7888860652*\[Gamma]^16 - 10587620432*\[Gamma]^18 + 5502654808*\[Gamma]^20 - 1625219120*\[Gamma]^22 + 395182080*\[Gamma]^24 - 132120576*\[Gamma]^26 + 18874368*\[Gamma]^28)*G[1, 1 - x]^2)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^5) + (32*\[Gamma]*(117 + 5448*\[Gamma]^2 + 6108*\[Gamma]^4 - 5688*\[Gamma]^6 - 1040*\[Gamma]^8 + 320*\[Gamma]^10)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (8*(-7340 - 47581*\[Gamma]^2 + 156678*\[Gamma]^4 - 205920*\[Gamma]^6 + 106584*\[Gamma]^8 + 1536*\[Gamma]^10 - 17344*\[Gamma]^12 + 4864*\[Gamma]^14)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) - ((459149 + 4604368*\[Gamma]^2 + 638610*\[Gamma]^4 + 17016*\[Gamma]^6 + 199833*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-18009 + 449622*\[Gamma]^2 + 960534*\[Gamma]^4 - 685500*\[Gamma]^6 - 188197*\[Gamma]^8 + 59086*\[Gamma]^10)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*Pi^2*(5 - 76*\[Gamma] + 125*\[Gamma]^2 + 320*\[Gamma]^3 - 785*\[Gamma]^4 + 300*\[Gamma]^5 + 175*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - ((-141 - 3948*\[Gamma] - 16989*\[Gamma]^2 - 30128*\[Gamma]^3 - 16623*\[Gamma]^4 + 15540*\[Gamma]^5 + 19609*\[Gamma]^6 + 4200*\[Gamma]^7)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((-210735 + 1839021*\[Gamma] + 566676*\[Gamma]^2 - 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 - 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 - 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 + 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (-2647260 + 10524255375*\[Gamma] + 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 + 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 - 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 + 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 + 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 - 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 + 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^2*(1 + \[Gamma])^4))*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) + (3*\[Gamma]*(-282 + 1185*\[Gamma] + 3074*\[Gamma]^2 - 6205*\[Gamma]^3 - 10594*\[Gamma]^4 + 13525*\[Gamma]^5 + 12230*\[Gamma]^6 - 11335*\[Gamma]^7 - 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(32*(-1 + \[Gamma]^2)^3) - ((-14785969 + 126336*\[Gamma] - 135888896*\[Gamma]^2 + 837760*\[Gamma]^3 + 4446144*\[Gamma]^4 - 1461376*\[Gamma]^5 + 1935360*\[Gamma]^6 + 362880*\[Gamma]^7 - 7893120*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(11055676857 - 12316503756*\[Gamma]^2 - 7654200507*\[Gamma]^4 + 14952175590*\[Gamma]^6 - 5999551496*\[Gamma]^8 + 789379568*\[Gamma]^10 + 556793856*\[Gamma]^12 - 182452224*\[Gamma]^14 + 25165824*\[Gamma]^16)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(13440*(-1 + \[Gamma]^2)^4) + ((132300 - 635775*\[Gamma]^2 + 2457875*\[Gamma]^4 - 5179300*\[Gamma]^6 + 30912980*\[Gamma]^8 - 1296409622*\[Gamma]^10 + 4929159910*\[Gamma]^12 + 1042308892*\[Gamma]^14 - 6800309580*\[Gamma]^16 + 3333861612*\[Gamma]^18 - 1137196572*\[Gamma]^20 + 154927104*\[Gamma]^22 - 69206016*\[Gamma]^24 + 12582912*\[Gamma]^26)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(7/2)) + ((44664207 + 438236160*\[Gamma]^2 + 43547712*\[Gamma]^4 + 9728*\[Gamma]^6 + 20100544*\[Gamma]^8)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-41049 + 1156182*\[Gamma]^2 + 2195478*\[Gamma]^4 - 1643964*\[Gamma]^6 - 401189*\[Gamma]^8 + 124622*\[Gamma]^10)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*\[Gamma]*(282 + 1185*\[Gamma] - 3074*\[Gamma]^2 - 6205*\[Gamma]^3 + 10594*\[Gamma]^4 + 13525*\[Gamma]^5 - 12230*\[Gamma]^6 - 11335*\[Gamma]^7 + 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*(G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])))/(32*(-1 + \[Gamma]^2)^3) + ((-14776945 + 126336*\[Gamma] - 134810624*\[Gamma]^2 + 837760*\[Gamma]^3 + 4422720*\[Gamma]^4 - 1461376*\[Gamma]^5 - 383488*\[Gamma]^6 + 362880*\[Gamma]^7 - 6638144*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + ((-210735 - 1839021*\[Gamma] + 566676*\[Gamma]^2 + 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 + 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 + 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 - 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (2647260 + 10524255375*\[Gamma] - 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 - 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 + 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 - 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 - 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 + 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 - 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^4*(1 + \[Gamma])^2))*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) + G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]) - ((29971439 + 290896384*\[Gamma]^2 + 23112192*\[Gamma]^4 - 534784*\[Gamma]^6 + 13705888*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(64*(-1 + \[Gamma]^2)^(5/2)) - (128*\[Gamma]*(-45 + 1380*\[Gamma]^2 + 2412*\[Gamma]^4 - 1872*\[Gamma]^6 - 416*\[Gamma]^8 + 128*\[Gamma]^10)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 + ((14781457 + 135349760*\[Gamma]^2 - 4434432*\[Gamma]^4 - 775936*\[Gamma]^6 + 7265632*\[Gamma]^8)*(-2*G[0, 1, 1, 1 - x] + 2*G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (3*(-94 - 399*\[Gamma] + 962*\[Gamma]^2 + 7285*\[Gamma]^3 - 2890*\[Gamma]^4 - 6605*\[Gamma]^5 + 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((471155 + 4312624*\[Gamma]^2 - 196242*\[Gamma]^4 - 82552*\[Gamma]^6 + 258919*\[Gamma]^8)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2 - 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(8*(-1 + \[Gamma]^2)^(5/2)) - (3*(94 - 399*\[Gamma] - 962*\[Gamma]^2 + 7285*\[Gamma]^3 + 2890*\[Gamma]^4 - 6605*\[Gamma]^5 - 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x]))))/(16*(-1 + \[Gamma]^2)^(3/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^3) - (3*\[Gamma]*(-399 + 7285*\[Gamma]^2 - 6605*\[Gamma]^4 + 1575*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2))))/\[CapitalGamma]^2 + \[Nu]*((Pi^2*(282 + 4983*\[Gamma] - 17040*\[Gamma]^2 + 15211*\[Gamma]^3 + 4116*\[Gamma]^4 - 21355*\[Gamma]^5 + 16992*\[Gamma]^6 + 1545*\[Gamma]^7 - 4350*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(7/2)) - (Pi^2*\[Gamma]*(-7817455 - 1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 32768*\[Gamma]^8))/(336*(-1 + \[Gamma]^2)^2) + (182070 + 74424*\[Gamma]^2 + 4360020*\[Gamma]^4 - 454207691*\[Gamma]^6 + 1129907465*\[Gamma]^8 + 109023783*\[Gamma]^10 - 1735934159*\[Gamma]^12 + 1193573100*\[Gamma]^14 - 210635716*\[Gamma]^16 + 589824*\[Gamma]^18)/(20160*\[Gamma]^6*(-1 + \[Gamma]^2)^(9/2)) + (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 16701489*\[Gamma]^7 + 62849808*\[Gamma]^8 + 70470288*\[Gamma]^9 - 404608691*\[Gamma]^10 - 445251251*\[Gamma]^11 + 616714446*\[Gamma]^12 + 697999566*\[Gamma]^13 - 296527410*\[Gamma]^14 - 366200370*\[Gamma]^15 + 32117126*\[Gamma]^16 + 53793158*\[Gamma]^17 + 331776*\[Gamma]^18 + 331776*\[Gamma]^19)/(7560*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) - (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 81920*\[Gamma]^6)*G[1, 1 - x])/(48*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi^2*\[Gamma]*(-144 + 279*\[Gamma] + 1680*\[Gamma]^2 - 1791*\[Gamma]^3 - 6096*\[Gamma]^4 + 4355*\[Gamma]^5 + 6960*\[Gamma]^6 - 3765*\[Gamma]^7 - 2400*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x])/(64*(-1 + \[Gamma]^2)^4) - ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 6510035*\[Gamma]^6 - 135199638*\[Gamma]^8 + 298351698*\[Gamma]^10 - 328443582*\[Gamma]^12 + 142748328*\[Gamma]^14 - 1122408*\[Gamma]^16 - 10389522*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/(2520*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + ((-182070 + 651756*\[Gamma]^2 - 6189260*\[Gamma]^4 - 112925680*\[Gamma]^6 - 933951939*\[Gamma]^8 + 4374190165*\[Gamma]^10 - 4768470415*\[Gamma]^12 + 1163580195*\[Gamma]^14 + 523789372*\[Gamma]^16 - 169736284*\[Gamma]^18 + 2949120*\[Gamma]^20)*G[1, 1 - x])/(20160*\[Gamma]^7*(-1 + \[Gamma]^2)^5) - ((1260 - 4788*\[Gamma]^2 + 55524*\[Gamma]^4 - 2047276*\[Gamma]^6 + 10029063*\[Gamma]^8 - 17437932*\[Gamma]^10 + 8628424*\[Gamma]^12 + 5754570*\[Gamma]^14 - 6704127*\[Gamma]^16 + 1842210*\[Gamma]^18 - 230400*\[Gamma]^20 + 36864*\[Gamma]^22)*G[1, 1 - x]^2)/(42*\[Gamma]^6*(-1 + \[Gamma]^2)^(11/2)) - ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 1352120*\[Gamma]^6 - 5191767*\[Gamma]^8 - 54902470*\[Gamma]^10 + 55184542*\[Gamma]^12 + 16762956*\[Gamma]^14 - 30376644*\[Gamma]^16 + 10224984*\[Gamma]^18 - 2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/(840*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + (256*\[Gamma]*(18 + 96*\[Gamma]^2 - 63*\[Gamma]^4 - 18*\[Gamma]^6 + 8*\[Gamma]^8)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (64*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(6117 + 35387*\[Gamma]^2 - 22647*\[Gamma]^4 - 7911*\[Gamma]^6 + 3646*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - (3*Pi^2*(124 - 285*\[Gamma] - 1032*\[Gamma]^2 + 2415*\[Gamma]^3 + 420*\[Gamma]^4 - 1695*\[Gamma]^5 - 600*\[Gamma]^6 + 525*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(-1 + \[Gamma]^2)^(5/2)) + ((3675 - 9100*\[Gamma]^2 + 73150*\[Gamma]^4 + 110460*\[Gamma]^6 - 22565445*\[Gamma]^8 + 45089712*\[Gamma]^10 + 16553580*\[Gamma]^12 - 44617784*\[Gamma]^14 + 13319000*\[Gamma]^16 - 1916928*\[Gamma]^18 + 491520*\[Gamma]^20)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(840*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-987 - 3621*\[Gamma] - 3911*\[Gamma]^2 + 839*\[Gamma]^3 + 3046*\[Gamma]^4 + 1050*\[Gamma]^5)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(54 + 333*\[Gamma] + 6282*\[Gamma]^2 - 1887*\[Gamma]^3 + 2286*\[Gamma]^4 + 4305*\[Gamma]^5 - 11826*\[Gamma]^6 - 3705*\[Gamma]^7 + 4996*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (3*(13 - 9*\[Gamma] - 155*\[Gamma]^2 - 415*\[Gamma]^3 - 505*\[Gamma]^4 - 55*\[Gamma]^5 + 375*\[Gamma]^6 + 175*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])^2)/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-90927 - 1974*\[Gamma] - 575634*\[Gamma]^2 - 15064*\[Gamma]^3 + 91860*\[Gamma]^4 + 7770*\[Gamma]^5 + 39160*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(12180 + 333*\[Gamma] + 64492*\[Gamma]^2 - 1887*\[Gamma]^3 - 47580*\[Gamma]^4 + 4305*\[Gamma]^5 - 3996*\[Gamma]^6 - 3705*\[Gamma]^7 + 2296*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-105 + 155*\[Gamma]^2 - 1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(12*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) + ((343249 + 2093934*\[Gamma]^2 - 258348*\[Gamma]^4 - 149256*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (27*(1 - 5*\[Gamma]^2)^2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(3/2) + (\[Gamma]*(-4374328 + 6896463*\[Gamma]^2 - 937538*\[Gamma]^4 - 2912259*\[Gamma]^6 + 1098178*\[Gamma]^8 - 155648*\[Gamma]^10 + 32768*\[Gamma]^12)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])) - G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(28*(-1 + \[Gamma]^2)^4) + ((-90927 - 1974*\[Gamma] - 594066*\[Gamma]^2 - 15064*\[Gamma]^3 + 79572*\[Gamma]^4 + 7770*\[Gamma]^5 + 55544*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-12288 + 333*\[Gamma] - 63232*\[Gamma]^2 - 1887*\[Gamma]^3 + 43008*\[Gamma]^4 + 4305*\[Gamma]^5 + 9216*\[Gamma]^6 - 3705*\[Gamma]^7 - 4096*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (Sqrt[-1 + \[Gamma]^2]*(-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) - 2*G[0, 1, 1 - x] + 2*G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(7/2)) + ((1260 - 2268*\[Gamma]^2 + 49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*(-2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(84*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) + (\[Gamma]*(-3534792 + 6736536*\[Gamma]^2 - 1166271*\[Gamma]^4 - 2657925*\[Gamma]^6 + 917418*\[Gamma]^8 - 77824*\[Gamma]^10 + 16384*\[Gamma]^12)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) - 2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(56*(-1 + \[Gamma]^2)^4) + (3*(16359 + 1836171*\[Gamma]^2 + 189841*\[Gamma]^4 - 564667*\[Gamma]^6 - 264740*\[Gamma]^8 + 34300*\[Gamma]^10)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) + 2*G[0, 1, 1 - x] - 2*G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(896*(-1 + \[Gamma]^2)^4) - ((75 - 1182*\[Gamma] + 3747*\[Gamma]^2 - 5177*\[Gamma]^3 + 2817*\[Gamma]^4 + 1920*\[Gamma]^5 - 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(4*G[0, 0, 1, 1 - x] - 2*G[0, 1, 1, 1 - x] - 2*G[1, 0, 1, 1 - x] + G[1, 1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + ((-226513 - 1381230*\[Gamma]^2 + 172332*\[Gamma]^4 + 100104*\[Gamma]^6)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (2*\[Gamma]*(6171 + 34757*\[Gamma]^2 - 20361*\[Gamma]^4 - 10521*\[Gamma]^6 + 4546*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + (9*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^3 + (3*(-30309 - 194950*\[Gamma]^2 + 28572*\[Gamma]^4 + 15784*\[Gamma]^6)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (2*(-6263 - 38115*\[Gamma]^2 + 6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2) + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1 - x] + 2*G[2, 1 - x]) + 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (24*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*((-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + (2*(-1033 - 6429*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 175*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(8*(-1 + \[Gamma]^2)^4) + (768*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 1 - x] + G[0, 1, 1 + I, 1 - x]) + 2*(-G[1, 2, 1, 1 - x] + G[1, 2, 1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + ((-75 - 1182*\[Gamma] - 3747*\[Gamma]^2 - 5177*\[Gamma]^3 - 2817*\[Gamma]^4 + 1920*\[Gamma]^5 + 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(G[1, 1, 1, 1 - x] - 2*(G[1, 1, 2, 1 - x] + G[1, 2, 1, 1 - x] - 2*G[1, 2, 2, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x]*Log[2])/(40*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(-G[1, 1 - x] + 2*G[2, 1 - x] + 3*Log[2]))/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*(-4*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 3*G[1, 1 - x]^2*Log[2]))/(-1 + \[Gamma]^2)^4 + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-3*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*Log[2] + 3*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] - 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] + 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x])/(120*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*G[1, 1 - x]^2)/(-1 + \[Gamma]^2)^4 - ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)))*Log[-1 + \[Gamma]])))/\[CapitalGamma]^4 + (8*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) - (56*\[Gamma]^2*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) + (40*\[Gamma]^4*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) - (104*\[Gamma]^6*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)) + (32*\[Gamma]^8*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (135*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) - (3*Pi*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (9*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (9*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*(-2/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi)/4 - (3*Pi*\[Gamma]^2)/4)))/(-8/(3*(-1 + \[Gamma]^2)^(5/2)) + (32*\[Gamma]^2)/(3*(-1 + \[Gamma]^2)^(5/2)) - (16*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) + (32*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(5/2)) - (8*\[Gamma]^8)/(3*(-1 + \[Gamma]^2)^(5/2)))}


(* ::Subsubsection::Closed:: *)
(*Isotropic PS**)


{\[Alpha]iso[2] -> (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma])}


{\[Alpha]iso[3] -> (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))}


{\[Alpha]iso[4] -> ((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3))/((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)}


{\[Alpha]iso[5] -> (42/(5*(-1 + \[Gamma]^2)^(5/2)) - (252*\[Gamma]^2)/(-1 + \[Gamma]^2)^(5/2) + (1344*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) - (2688*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (2304*\[Gamma]^8)/(-1 + \[Gamma]^2)^(5/2) - (3584*\[Gamma]^10)/(5*(-1 + \[Gamma]^2)^(5/2)) + (681*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (66*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(\[Gamma]^2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (630*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (1005*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (147*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (314*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) - (1496*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (872*\[Gamma]^6*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) - (2000*\[Gamma]^8*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (566*\[Gamma]^10*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (10*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-367 + (5*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (2*\[Gamma]^8*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-548 + (7*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - ((1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-444 + (8*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-749 + (11*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-2364 + (38*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + ((-1 + \[Gamma]^2)^(5/2)*((2*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) + (\[Nu]^3*((Pi^2*(-1151 + 3336*\[Gamma] + 2607*\[Gamma]^2 - 15768*\[Gamma]^3 + 15401*\[Gamma]^4 - 4008*\[Gamma]^5 + 1485*\[Gamma]^6 - 2760*\[Gamma]^7 + 1050*\[Gamma]^8))/(64*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (-379171800 + 1962468900*\[Gamma]^2 - 7934822280*\[Gamma]^4 + 13979710500*\[Gamma]^6 + 671995008641*\[Gamma]^8 - 463228125502*\[Gamma]^10 - 2081166355471*\[Gamma]^12 + 2965853865580*\[Gamma]^14 - 1334516668664*\[Gamma]^16 + 291675523696*\[Gamma]^18 - 6667960320*\[Gamma]^20 + 990904320*\[Gamma]^22)/(8467200*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + (-729689625 + 9616519500*\[Gamma]^2 - 44872014600*\[Gamma]^4 + 157492235250*\[Gamma]^6 - 110584493600*\[Gamma]^8 + 32879458227942*\[Gamma]^10 - 38918493615602*\[Gamma]^12 - 18458435631057*\[Gamma]^14 + 35000258226978*\[Gamma]^16 - 13253201428762*\[Gamma]^18 + 3887482165976*\[Gamma]^20 - 31189401600*\[Gamma]^22 + 5780275200*\[Gamma]^24)/(49392000*\[Gamma]^9*(-1 + \[Gamma]^2)^4) - (3*Pi^2*\[Gamma]*(33 - 277*\[Gamma]^2 + 725*\[Gamma]^4 - 895*\[Gamma]^6 + 350*\[Gamma]^8)*G[1, 1 - x])/(64*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - ((-2599380 + 18861660*\[Gamma]^2 - 79927392*\[Gamma]^4 + 216583684*\[Gamma]^6 - 1538723488*\[Gamma]^8 - 11544293589*\[Gamma]^10 + 37591510166*\[Gamma]^12 - 30500660225*\[Gamma]^14 + 3865535436*\[Gamma]^16 + 2212223256*\[Gamma]^18 - 664805424*\[Gamma]^20 - 83755008*\[Gamma]^22 + 9437184*\[Gamma]^24)*G[1, 1 - x])/(40320*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + ((48631275 - 494713800*\[Gamma]^2 + 2441213075*\[Gamma]^4 - 8270974425*\[Gamma]^6 + 17659559610*\[Gamma]^8 + 301162643810*\[Gamma]^10 + 585218618460*\[Gamma]^12 - 1293050009475*\[Gamma]^14 + 308429544696*\[Gamma]^16 + 148286037426*\[Gamma]^18 - 43992540*\[Gamma]^20 + 33637359968*\[Gamma]^22 + 1527644160*\[Gamma]^24 - 330301440*\[Gamma]^26)*G[1, 1 - x])/(1411200*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((-132300 + 1473675*\[Gamma]^2 - 6924050*\[Gamma]^4 + 24820215*\[Gamma]^6 - 46844280*\[Gamma]^8 - 1207442642*\[Gamma]^10 + 4695988836*\[Gamma]^12 - 3271475970*\[Gamma]^14 - 5576131128*\[Gamma]^16 + 8097803316*\[Gamma]^18 - 3260312376*\[Gamma]^20 + 412767616*\[Gamma]^22 + 241827840*\[Gamma]^24 - 73138176*\[Gamma]^26 + 9437184*\[Gamma]^28)*G[1, 1 - x]^2)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((396900 - 3230325*\[Gamma]^2 + 14037975*\[Gamma]^4 - 44665810*\[Gamma]^6 + 112196420*\[Gamma]^8 + 5252486474*\[Gamma]^10 - 8412614126*\[Gamma]^12 + 2537173672*\[Gamma]^14 + 7888860652*\[Gamma]^16 - 10587620432*\[Gamma]^18 + 5502654808*\[Gamma]^20 - 1625219120*\[Gamma]^22 + 395182080*\[Gamma]^24 - 132120576*\[Gamma]^26 + 18874368*\[Gamma]^28)*G[1, 1 - x]^2)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^5) + (32*\[Gamma]*(117 + 5448*\[Gamma]^2 + 6108*\[Gamma]^4 - 5688*\[Gamma]^6 - 1040*\[Gamma]^8 + 320*\[Gamma]^10)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (8*(-7340 - 47581*\[Gamma]^2 + 156678*\[Gamma]^4 - 205920*\[Gamma]^6 + 106584*\[Gamma]^8 + 1536*\[Gamma]^10 - 17344*\[Gamma]^12 + 4864*\[Gamma]^14)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) - ((459149 + 4604368*\[Gamma]^2 + 638610*\[Gamma]^4 + 17016*\[Gamma]^6 + 199833*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-18009 + 449622*\[Gamma]^2 + 960534*\[Gamma]^4 - 685500*\[Gamma]^6 - 188197*\[Gamma]^8 + 59086*\[Gamma]^10)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*Pi^2*(5 - 76*\[Gamma] + 125*\[Gamma]^2 + 320*\[Gamma]^3 - 785*\[Gamma]^4 + 300*\[Gamma]^5 + 175*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - ((-141 - 3948*\[Gamma] - 16989*\[Gamma]^2 - 30128*\[Gamma]^3 - 16623*\[Gamma]^4 + 15540*\[Gamma]^5 + 19609*\[Gamma]^6 + 4200*\[Gamma]^7)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((-210735 + 1839021*\[Gamma] + 566676*\[Gamma]^2 - 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 - 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 - 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 + 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (-2647260 + 10524255375*\[Gamma] + 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 + 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 - 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 + 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 + 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 - 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 + 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^2*(1 + \[Gamma])^4))*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) + (3*\[Gamma]*(-282 + 1185*\[Gamma] + 3074*\[Gamma]^2 - 6205*\[Gamma]^3 - 10594*\[Gamma]^4 + 13525*\[Gamma]^5 + 12230*\[Gamma]^6 - 11335*\[Gamma]^7 - 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(32*(-1 + \[Gamma]^2)^3) - ((-14785969 + 126336*\[Gamma] - 135888896*\[Gamma]^2 + 837760*\[Gamma]^3 + 4446144*\[Gamma]^4 - 1461376*\[Gamma]^5 + 1935360*\[Gamma]^6 + 362880*\[Gamma]^7 - 7893120*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(11055676857 - 12316503756*\[Gamma]^2 - 7654200507*\[Gamma]^4 + 14952175590*\[Gamma]^6 - 5999551496*\[Gamma]^8 + 789379568*\[Gamma]^10 + 556793856*\[Gamma]^12 - 182452224*\[Gamma]^14 + 25165824*\[Gamma]^16)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(13440*(-1 + \[Gamma]^2)^4) + ((132300 - 635775*\[Gamma]^2 + 2457875*\[Gamma]^4 - 5179300*\[Gamma]^6 + 30912980*\[Gamma]^8 - 1296409622*\[Gamma]^10 + 4929159910*\[Gamma]^12 + 1042308892*\[Gamma]^14 - 6800309580*\[Gamma]^16 + 3333861612*\[Gamma]^18 - 1137196572*\[Gamma]^20 + 154927104*\[Gamma]^22 - 69206016*\[Gamma]^24 + 12582912*\[Gamma]^26)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(7/2)) + ((44664207 + 438236160*\[Gamma]^2 + 43547712*\[Gamma]^4 + 9728*\[Gamma]^6 + 20100544*\[Gamma]^8)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-41049 + 1156182*\[Gamma]^2 + 2195478*\[Gamma]^4 - 1643964*\[Gamma]^6 - 401189*\[Gamma]^8 + 124622*\[Gamma]^10)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*\[Gamma]*(282 + 1185*\[Gamma] - 3074*\[Gamma]^2 - 6205*\[Gamma]^3 + 10594*\[Gamma]^4 + 13525*\[Gamma]^5 - 12230*\[Gamma]^6 - 11335*\[Gamma]^7 + 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*(G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])))/(32*(-1 + \[Gamma]^2)^3) + ((-14776945 + 126336*\[Gamma] - 134810624*\[Gamma]^2 + 837760*\[Gamma]^3 + 4422720*\[Gamma]^4 - 1461376*\[Gamma]^5 - 383488*\[Gamma]^6 + 362880*\[Gamma]^7 - 6638144*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + ((-210735 - 1839021*\[Gamma] + 566676*\[Gamma]^2 + 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 + 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 + 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 - 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (2647260 + 10524255375*\[Gamma] - 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 - 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 + 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 - 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 - 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 + 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 - 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^4*(1 + \[Gamma])^2))*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) + G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]) - ((29971439 + 290896384*\[Gamma]^2 + 23112192*\[Gamma]^4 - 534784*\[Gamma]^6 + 13705888*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(64*(-1 + \[Gamma]^2)^(5/2)) - (128*\[Gamma]*(-45 + 1380*\[Gamma]^2 + 2412*\[Gamma]^4 - 1872*\[Gamma]^6 - 416*\[Gamma]^8 + 128*\[Gamma]^10)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 + ((14781457 + 135349760*\[Gamma]^2 - 4434432*\[Gamma]^4 - 775936*\[Gamma]^6 + 7265632*\[Gamma]^8)*(-2*G[0, 1, 1, 1 - x] + 2*G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (3*(-94 - 399*\[Gamma] + 962*\[Gamma]^2 + 7285*\[Gamma]^3 - 2890*\[Gamma]^4 - 6605*\[Gamma]^5 + 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((471155 + 4312624*\[Gamma]^2 - 196242*\[Gamma]^4 - 82552*\[Gamma]^6 + 258919*\[Gamma]^8)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2 - 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(8*(-1 + \[Gamma]^2)^(5/2)) - (3*(94 - 399*\[Gamma] - 962*\[Gamma]^2 + 7285*\[Gamma]^3 + 2890*\[Gamma]^4 - 6605*\[Gamma]^5 - 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x]))))/(16*(-1 + \[Gamma]^2)^(3/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^3) - (3*\[Gamma]*(-399 + 7285*\[Gamma]^2 - 6605*\[Gamma]^4 + 1575*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2))))/\[CapitalGamma]^2 + \[Nu]*((Pi^2*(282 + 4983*\[Gamma] - 17040*\[Gamma]^2 + 15211*\[Gamma]^3 + 4116*\[Gamma]^4 - 21355*\[Gamma]^5 + 16992*\[Gamma]^6 + 1545*\[Gamma]^7 - 4350*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(7/2)) - (Pi^2*\[Gamma]*(-7817455 - 1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 32768*\[Gamma]^8))/(336*(-1 + \[Gamma]^2)^2) + (182070 + 74424*\[Gamma]^2 + 4360020*\[Gamma]^4 - 454207691*\[Gamma]^6 + 1129907465*\[Gamma]^8 + 109023783*\[Gamma]^10 - 1735934159*\[Gamma]^12 + 1193573100*\[Gamma]^14 - 210635716*\[Gamma]^16 + 589824*\[Gamma]^18)/(20160*\[Gamma]^6*(-1 + \[Gamma]^2)^(9/2)) + (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 16701489*\[Gamma]^7 + 62849808*\[Gamma]^8 + 70470288*\[Gamma]^9 - 404608691*\[Gamma]^10 - 445251251*\[Gamma]^11 + 616714446*\[Gamma]^12 + 697999566*\[Gamma]^13 - 296527410*\[Gamma]^14 - 366200370*\[Gamma]^15 + 32117126*\[Gamma]^16 + 53793158*\[Gamma]^17 + 331776*\[Gamma]^18 + 331776*\[Gamma]^19)/(7560*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) - (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 81920*\[Gamma]^6)*G[1, 1 - x])/(48*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi^2*\[Gamma]*(-144 + 279*\[Gamma] + 1680*\[Gamma]^2 - 1791*\[Gamma]^3 - 6096*\[Gamma]^4 + 4355*\[Gamma]^5 + 6960*\[Gamma]^6 - 3765*\[Gamma]^7 - 2400*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x])/(64*(-1 + \[Gamma]^2)^4) - ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 6510035*\[Gamma]^6 - 135199638*\[Gamma]^8 + 298351698*\[Gamma]^10 - 328443582*\[Gamma]^12 + 142748328*\[Gamma]^14 - 1122408*\[Gamma]^16 - 10389522*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/(2520*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + ((-182070 + 651756*\[Gamma]^2 - 6189260*\[Gamma]^4 - 112925680*\[Gamma]^6 - 933951939*\[Gamma]^8 + 4374190165*\[Gamma]^10 - 4768470415*\[Gamma]^12 + 1163580195*\[Gamma]^14 + 523789372*\[Gamma]^16 - 169736284*\[Gamma]^18 + 2949120*\[Gamma]^20)*G[1, 1 - x])/(20160*\[Gamma]^7*(-1 + \[Gamma]^2)^5) - ((1260 - 4788*\[Gamma]^2 + 55524*\[Gamma]^4 - 2047276*\[Gamma]^6 + 10029063*\[Gamma]^8 - 17437932*\[Gamma]^10 + 8628424*\[Gamma]^12 + 5754570*\[Gamma]^14 - 6704127*\[Gamma]^16 + 1842210*\[Gamma]^18 - 230400*\[Gamma]^20 + 36864*\[Gamma]^22)*G[1, 1 - x]^2)/(42*\[Gamma]^6*(-1 + \[Gamma]^2)^(11/2)) - ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 1352120*\[Gamma]^6 - 5191767*\[Gamma]^8 - 54902470*\[Gamma]^10 + 55184542*\[Gamma]^12 + 16762956*\[Gamma]^14 - 30376644*\[Gamma]^16 + 10224984*\[Gamma]^18 - 2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/(840*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + (256*\[Gamma]*(18 + 96*\[Gamma]^2 - 63*\[Gamma]^4 - 18*\[Gamma]^6 + 8*\[Gamma]^8)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (64*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(6117 + 35387*\[Gamma]^2 - 22647*\[Gamma]^4 - 7911*\[Gamma]^6 + 3646*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - (3*Pi^2*(124 - 285*\[Gamma] - 1032*\[Gamma]^2 + 2415*\[Gamma]^3 + 420*\[Gamma]^4 - 1695*\[Gamma]^5 - 600*\[Gamma]^6 + 525*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(-1 + \[Gamma]^2)^(5/2)) + ((3675 - 9100*\[Gamma]^2 + 73150*\[Gamma]^4 + 110460*\[Gamma]^6 - 22565445*\[Gamma]^8 + 45089712*\[Gamma]^10 + 16553580*\[Gamma]^12 - 44617784*\[Gamma]^14 + 13319000*\[Gamma]^16 - 1916928*\[Gamma]^18 + 491520*\[Gamma]^20)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(840*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-987 - 3621*\[Gamma] - 3911*\[Gamma]^2 + 839*\[Gamma]^3 + 3046*\[Gamma]^4 + 1050*\[Gamma]^5)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(54 + 333*\[Gamma] + 6282*\[Gamma]^2 - 1887*\[Gamma]^3 + 2286*\[Gamma]^4 + 4305*\[Gamma]^5 - 11826*\[Gamma]^6 - 3705*\[Gamma]^7 + 4996*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (3*(13 - 9*\[Gamma] - 155*\[Gamma]^2 - 415*\[Gamma]^3 - 505*\[Gamma]^4 - 55*\[Gamma]^5 + 375*\[Gamma]^6 + 175*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])^2)/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-90927 - 1974*\[Gamma] - 575634*\[Gamma]^2 - 15064*\[Gamma]^3 + 91860*\[Gamma]^4 + 7770*\[Gamma]^5 + 39160*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(12180 + 333*\[Gamma] + 64492*\[Gamma]^2 - 1887*\[Gamma]^3 - 47580*\[Gamma]^4 + 4305*\[Gamma]^5 - 3996*\[Gamma]^6 - 3705*\[Gamma]^7 + 2296*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-105 + 155*\[Gamma]^2 - 1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(12*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) + ((343249 + 2093934*\[Gamma]^2 - 258348*\[Gamma]^4 - 149256*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (27*(1 - 5*\[Gamma]^2)^2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(3/2) + (\[Gamma]*(-4374328 + 6896463*\[Gamma]^2 - 937538*\[Gamma]^4 - 2912259*\[Gamma]^6 + 1098178*\[Gamma]^8 - 155648*\[Gamma]^10 + 32768*\[Gamma]^12)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])) - G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(28*(-1 + \[Gamma]^2)^4) + ((-90927 - 1974*\[Gamma] - 594066*\[Gamma]^2 - 15064*\[Gamma]^3 + 79572*\[Gamma]^4 + 7770*\[Gamma]^5 + 55544*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-12288 + 333*\[Gamma] - 63232*\[Gamma]^2 - 1887*\[Gamma]^3 + 43008*\[Gamma]^4 + 4305*\[Gamma]^5 + 9216*\[Gamma]^6 - 3705*\[Gamma]^7 - 4096*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (Sqrt[-1 + \[Gamma]^2]*(-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) - 2*G[0, 1, 1 - x] + 2*G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(7/2)) + ((1260 - 2268*\[Gamma]^2 + 49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*(-2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(84*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) + (\[Gamma]*(-3534792 + 6736536*\[Gamma]^2 - 1166271*\[Gamma]^4 - 2657925*\[Gamma]^6 + 917418*\[Gamma]^8 - 77824*\[Gamma]^10 + 16384*\[Gamma]^12)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) - 2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(56*(-1 + \[Gamma]^2)^4) + (3*(16359 + 1836171*\[Gamma]^2 + 189841*\[Gamma]^4 - 564667*\[Gamma]^6 - 264740*\[Gamma]^8 + 34300*\[Gamma]^10)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) + 2*G[0, 1, 1 - x] - 2*G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(896*(-1 + \[Gamma]^2)^4) - ((75 - 1182*\[Gamma] + 3747*\[Gamma]^2 - 5177*\[Gamma]^3 + 2817*\[Gamma]^4 + 1920*\[Gamma]^5 - 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(4*G[0, 0, 1, 1 - x] - 2*G[0, 1, 1, 1 - x] - 2*G[1, 0, 1, 1 - x] + G[1, 1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + ((-226513 - 1381230*\[Gamma]^2 + 172332*\[Gamma]^4 + 100104*\[Gamma]^6)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (2*\[Gamma]*(6171 + 34757*\[Gamma]^2 - 20361*\[Gamma]^4 - 10521*\[Gamma]^6 + 4546*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + (9*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^3 + (3*(-30309 - 194950*\[Gamma]^2 + 28572*\[Gamma]^4 + 15784*\[Gamma]^6)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (2*(-6263 - 38115*\[Gamma]^2 + 6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2) + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1 - x] + 2*G[2, 1 - x]) + 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (24*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*((-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + (2*(-1033 - 6429*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 175*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(8*(-1 + \[Gamma]^2)^4) + (768*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 1 - x] + G[0, 1, 1 + I, 1 - x]) + 2*(-G[1, 2, 1, 1 - x] + G[1, 2, 1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + ((-75 - 1182*\[Gamma] - 3747*\[Gamma]^2 - 5177*\[Gamma]^3 - 2817*\[Gamma]^4 + 1920*\[Gamma]^5 + 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(G[1, 1, 1, 1 - x] - 2*(G[1, 1, 2, 1 - x] + G[1, 2, 1, 1 - x] - 2*G[1, 2, 2, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x]*Log[2])/(40*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(-G[1, 1 - x] + 2*G[2, 1 - x] + 3*Log[2]))/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*(-4*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 3*G[1, 1 - x]^2*Log[2]))/(-1 + \[Gamma]^2)^4 + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-3*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*Log[2] + 3*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] - 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] + 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x])/(120*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*G[1, 1 - x]^2)/(-1 + \[Gamma]^2)^4 - ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)))*Log[-1 + \[Gamma]])))/\[CapitalGamma]^4 + (24*\[Gamma]^2*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) - (104*\[Gamma]^4*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) + (168*\[Gamma]^6*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) - (120*\[Gamma]^8*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) + (32*\[Gamma]^10*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (279*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) + (441*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(8*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (6*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2)) + (15*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (21*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (45*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (24*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(2*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)))/((-8*\[Gamma]^2)/(3*(-1 + \[Gamma]^2)^(5/2)) + (32*\[Gamma]^4)/(3*(-1 + \[Gamma]^2)^(5/2)) - (16*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (32*\[Gamma]^8)/(3*(-1 + \[Gamma]^2)^(5/2)) - (8*\[Gamma]^10)/(3*(-1 + \[Gamma]^2)^(5/2)))}


(* ::Subsubsection::Closed:: *)
(*Schwarzschild PS* (SEOB-PM model)*)


{\[Alpha]schw[2] -> (3*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma])}


{\[Alpha]schw[3] -> (10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))}


{\[Alpha]schw[4] -> ((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3))/((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)}


{\[Alpha]schw[5] -> (42/(5*(-1 + \[Gamma]^2)^(5/2)) - (252*\[Gamma]^2)/(-1 + \[Gamma]^2)^(5/2) + (1344*\[Gamma]^4)/(-1 + \[Gamma]^2)^(5/2) - (2688*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (2304*\[Gamma]^8)/(-1 + \[Gamma]^2)^(5/2) - (3584*\[Gamma]^10)/(5*(-1 + \[Gamma]^2)^(5/2)) + (453*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (42*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(\[Gamma]^2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (432*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (705*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - (105*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) + (140*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) - (728*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (452*\[Gamma]^6*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) - (1088*\[Gamma]^8*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (320*\[Gamma]^10*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(3*(-1 + \[Gamma]^2)^(5/2)*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) - (2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-105 + (4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (10*\[Gamma]^6*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-208 + (5*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (2*\[Gamma]^8*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-320 + (7*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) - (6*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-408 + (11*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + (2*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])*(-609 + (19*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))))/((-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]) + ((-1 + \[Gamma]^2)^(5/2)*((2*(-21 + 630*\[Gamma]^2 - 3360*\[Gamma]^4 + 6720*\[Gamma]^6 - 5760*\[Gamma]^8 + 1792*\[Gamma]^10))/(5*(-1 + \[Gamma]^2)^5) + (\[Nu]^3*((Pi^2*(-1151 + 3336*\[Gamma] + 2607*\[Gamma]^2 - 15768*\[Gamma]^3 + 15401*\[Gamma]^4 - 4008*\[Gamma]^5 + 1485*\[Gamma]^6 - 2760*\[Gamma]^7 + 1050*\[Gamma]^8))/(64*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (-379171800 + 1962468900*\[Gamma]^2 - 7934822280*\[Gamma]^4 + 13979710500*\[Gamma]^6 + 671995008641*\[Gamma]^8 - 463228125502*\[Gamma]^10 - 2081166355471*\[Gamma]^12 + 2965853865580*\[Gamma]^14 - 1334516668664*\[Gamma]^16 + 291675523696*\[Gamma]^18 - 6667960320*\[Gamma]^20 + 990904320*\[Gamma]^22)/(8467200*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + (-729689625 + 9616519500*\[Gamma]^2 - 44872014600*\[Gamma]^4 + 157492235250*\[Gamma]^6 - 110584493600*\[Gamma]^8 + 32879458227942*\[Gamma]^10 - 38918493615602*\[Gamma]^12 - 18458435631057*\[Gamma]^14 + 35000258226978*\[Gamma]^16 - 13253201428762*\[Gamma]^18 + 3887482165976*\[Gamma]^20 - 31189401600*\[Gamma]^22 + 5780275200*\[Gamma]^24)/(49392000*\[Gamma]^9*(-1 + \[Gamma]^2)^4) - (3*Pi^2*\[Gamma]*(33 - 277*\[Gamma]^2 + 725*\[Gamma]^4 - 895*\[Gamma]^6 + 350*\[Gamma]^8)*G[1, 1 - x])/(64*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - ((-2599380 + 18861660*\[Gamma]^2 - 79927392*\[Gamma]^4 + 216583684*\[Gamma]^6 - 1538723488*\[Gamma]^8 - 11544293589*\[Gamma]^10 + 37591510166*\[Gamma]^12 - 30500660225*\[Gamma]^14 + 3865535436*\[Gamma]^16 + 2212223256*\[Gamma]^18 - 664805424*\[Gamma]^20 - 83755008*\[Gamma]^22 + 9437184*\[Gamma]^24)*G[1, 1 - x])/(40320*\[Gamma]^9*(-1 + \[Gamma]^2)^4) + ((48631275 - 494713800*\[Gamma]^2 + 2441213075*\[Gamma]^4 - 8270974425*\[Gamma]^6 + 17659559610*\[Gamma]^8 + 301162643810*\[Gamma]^10 + 585218618460*\[Gamma]^12 - 1293050009475*\[Gamma]^14 + 308429544696*\[Gamma]^16 + 148286037426*\[Gamma]^18 - 43992540*\[Gamma]^20 + 33637359968*\[Gamma]^22 + 1527644160*\[Gamma]^24 - 330301440*\[Gamma]^26)*G[1, 1 - x])/(1411200*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((-132300 + 1473675*\[Gamma]^2 - 6924050*\[Gamma]^4 + 24820215*\[Gamma]^6 - 46844280*\[Gamma]^8 - 1207442642*\[Gamma]^10 + 4695988836*\[Gamma]^12 - 3271475970*\[Gamma]^14 - 5576131128*\[Gamma]^16 + 8097803316*\[Gamma]^18 - 3260312376*\[Gamma]^20 + 412767616*\[Gamma]^22 + 241827840*\[Gamma]^24 - 73138176*\[Gamma]^26 + 9437184*\[Gamma]^28)*G[1, 1 - x]^2)/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(9/2)) + ((396900 - 3230325*\[Gamma]^2 + 14037975*\[Gamma]^4 - 44665810*\[Gamma]^6 + 112196420*\[Gamma]^8 + 5252486474*\[Gamma]^10 - 8412614126*\[Gamma]^12 + 2537173672*\[Gamma]^14 + 7888860652*\[Gamma]^16 - 10587620432*\[Gamma]^18 + 5502654808*\[Gamma]^20 - 1625219120*\[Gamma]^22 + 395182080*\[Gamma]^24 - 132120576*\[Gamma]^26 + 18874368*\[Gamma]^28)*G[1, 1 - x]^2)/(13440*\[Gamma]^9*(-1 + \[Gamma]^2)^5) + (32*\[Gamma]*(117 + 5448*\[Gamma]^2 + 6108*\[Gamma]^4 - 5688*\[Gamma]^6 - 1040*\[Gamma]^8 + 320*\[Gamma]^10)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (8*(-7340 - 47581*\[Gamma]^2 + 156678*\[Gamma]^4 - 205920*\[Gamma]^6 + 106584*\[Gamma]^8 + 1536*\[Gamma]^10 - 17344*\[Gamma]^12 + 4864*\[Gamma]^14)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) - ((459149 + 4604368*\[Gamma]^2 + 638610*\[Gamma]^4 + 17016*\[Gamma]^6 + 199833*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-18009 + 449622*\[Gamma]^2 + 960534*\[Gamma]^4 - 685500*\[Gamma]^6 - 188197*\[Gamma]^8 + 59086*\[Gamma]^10)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*Pi^2*(5 - 76*\[Gamma] + 125*\[Gamma]^2 + 320*\[Gamma]^3 - 785*\[Gamma]^4 + 300*\[Gamma]^5 + 175*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - ((-141 - 3948*\[Gamma] - 16989*\[Gamma]^2 - 30128*\[Gamma]^3 - 16623*\[Gamma]^4 + 15540*\[Gamma]^5 + 19609*\[Gamma]^6 + 4200*\[Gamma]^7)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((-210735 + 1839021*\[Gamma] + 566676*\[Gamma]^2 - 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 - 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 - 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 + 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (-2647260 + 10524255375*\[Gamma] + 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 + 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 - 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 + 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 + 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 - 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 + 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^2*(1 + \[Gamma])^4))*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) + (3*\[Gamma]*(-282 + 1185*\[Gamma] + 3074*\[Gamma]^2 - 6205*\[Gamma]^3 - 10594*\[Gamma]^4 + 13525*\[Gamma]^5 + 12230*\[Gamma]^6 - 11335*\[Gamma]^7 - 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(32*(-1 + \[Gamma]^2)^3) - ((-14785969 + 126336*\[Gamma] - 135888896*\[Gamma]^2 + 837760*\[Gamma]^3 + 4446144*\[Gamma]^4 - 1461376*\[Gamma]^5 + 1935360*\[Gamma]^6 + 362880*\[Gamma]^7 - 7893120*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(11055676857 - 12316503756*\[Gamma]^2 - 7654200507*\[Gamma]^4 + 14952175590*\[Gamma]^6 - 5999551496*\[Gamma]^8 + 789379568*\[Gamma]^10 + 556793856*\[Gamma]^12 - 182452224*\[Gamma]^14 + 25165824*\[Gamma]^16)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(13440*(-1 + \[Gamma]^2)^4) + ((132300 - 635775*\[Gamma]^2 + 2457875*\[Gamma]^4 - 5179300*\[Gamma]^6 + 30912980*\[Gamma]^8 - 1296409622*\[Gamma]^10 + 4929159910*\[Gamma]^12 + 1042308892*\[Gamma]^14 - 6800309580*\[Gamma]^16 + 3333861612*\[Gamma]^18 - 1137196572*\[Gamma]^20 + 154927104*\[Gamma]^22 - 69206016*\[Gamma]^24 + 12582912*\[Gamma]^26)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(6720*\[Gamma]^10*(-1 + \[Gamma]^2)^(7/2)) + ((44664207 + 438236160*\[Gamma]^2 + 43547712*\[Gamma]^4 + 9728*\[Gamma]^6 + 20100544*\[Gamma]^8)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-41049 + 1156182*\[Gamma]^2 + 2195478*\[Gamma]^4 - 1643964*\[Gamma]^6 - 401189*\[Gamma]^8 + 124622*\[Gamma]^10)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(8*(-1 + \[Gamma]^2)^4) + (3*\[Gamma]*(282 + 1185*\[Gamma] - 3074*\[Gamma]^2 - 6205*\[Gamma]^3 + 10594*\[Gamma]^4 + 13525*\[Gamma]^5 - 12230*\[Gamma]^6 - 11335*\[Gamma]^7 + 4300*\[Gamma]^8 + 3150*\[Gamma]^9)*(G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])))/(32*(-1 + \[Gamma]^2)^3) + ((-14776945 + 126336*\[Gamma] - 134810624*\[Gamma]^2 + 837760*\[Gamma]^3 + 4422720*\[Gamma]^4 - 1461376*\[Gamma]^5 - 383488*\[Gamma]^6 + 362880*\[Gamma]^7 - 6638144*\[Gamma]^8 + 134400*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(256*(-1 + \[Gamma]^2)^(5/2)) + ((-210735 - 1839021*\[Gamma] + 566676*\[Gamma]^2 + 17233105*\[Gamma]^3 + 30879558*\[Gamma]^4 + 25456271*\[Gamma]^5 + 16769620*\[Gamma]^6 + 453075*\[Gamma]^7 - 15879295*\[Gamma]^8 - 2535750*\[Gamma]^9 + 12288000*\[Gamma]^10 - 7077888*\[Gamma]^12 + 1572864*\[Gamma]^14)/(3360*(-1 + \[Gamma]^2)^(5/2)) + (2647260 + 10524255375*\[Gamma] - 21245782650*\[Gamma]^2 + 17287727473*\[Gamma]^3 - 14556920816*\[Gamma]^4 + 4110073130*\[Gamma]^5 + 7033906028*\[Gamma]^6 - 1867503144*\[Gamma]^7 - 3214810368*\[Gamma]^8 + 1736722224*\[Gamma]^9 - 250628880*\[Gamma]^10 + 67633152*\[Gamma]^11 + 132120576*\[Gamma]^12 - 53477376*\[Gamma]^13 - 25165824*\[Gamma]^14 + 12582912*\[Gamma]^15)/(26880*(-1 + \[Gamma])^4*(1 + \[Gamma])^2))*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) + G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]) - ((29971439 + 290896384*\[Gamma]^2 + 23112192*\[Gamma]^4 - 534784*\[Gamma]^6 + 13705888*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(64*(-1 + \[Gamma]^2)^(5/2)) - (128*\[Gamma]*(-45 + 1380*\[Gamma]^2 + 2412*\[Gamma]^4 - 1872*\[Gamma]^6 - 416*\[Gamma]^8 + 128*\[Gamma]^10)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 + ((14781457 + 135349760*\[Gamma]^2 - 4434432*\[Gamma]^4 - 775936*\[Gamma]^6 + 7265632*\[Gamma]^8)*(-2*G[0, 1, 1, 1 - x] + 2*G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(128*(-1 + \[Gamma]^2)^(5/2)) + (3*(-94 - 399*\[Gamma] + 962*\[Gamma]^2 + 7285*\[Gamma]^3 - 2890*\[Gamma]^4 - 6605*\[Gamma]^5 + 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2)) + ((471155 + 4312624*\[Gamma]^2 - 196242*\[Gamma]^4 - 82552*\[Gamma]^6 + 258919*\[Gamma]^8)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2 - 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(8*(-1 + \[Gamma]^2)^(5/2)) - (3*(94 - 399*\[Gamma] - 962*\[Gamma]^2 + 7285*\[Gamma]^3 + 2890*\[Gamma]^4 - 6605*\[Gamma]^5 - 2150*\[Gamma]^6 + 1575*\[Gamma]^7)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x]))))/(16*(-1 + \[Gamma]^2)^(3/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^3) - (3*\[Gamma]*(-399 + 7285*\[Gamma]^2 - 6605*\[Gamma]^4 + 1575*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(3/2))))/\[CapitalGamma]^2 + \[Nu]*((Pi^2*(282 + 4983*\[Gamma] - 17040*\[Gamma]^2 + 15211*\[Gamma]^3 + 4116*\[Gamma]^4 - 21355*\[Gamma]^5 + 16992*\[Gamma]^6 + 1545*\[Gamma]^7 - 4350*\[Gamma]^8))/(64*(-1 + \[Gamma]^2)^(7/2)) - (Pi^2*\[Gamma]*(-7817455 - 1872978*\[Gamma]^2 + 1564672*\[Gamma]^4 - 90112*\[Gamma]^6 + 32768*\[Gamma]^8))/(336*(-1 + \[Gamma]^2)^2) + (182070 + 74424*\[Gamma]^2 + 4360020*\[Gamma]^4 - 454207691*\[Gamma]^6 + 1129907465*\[Gamma]^8 + 109023783*\[Gamma]^10 - 1735934159*\[Gamma]^12 + 1193573100*\[Gamma]^14 - 210635716*\[Gamma]^16 + 589824*\[Gamma]^18)/(20160*\[Gamma]^6*(-1 + \[Gamma]^2)^(9/2)) + (10395 + 10395*\[Gamma] + 393120*\[Gamma]^2 + 393120*\[Gamma]^3 - 536235*\[Gamma]^4 - 536235*\[Gamma]^5 + 16955505*\[Gamma]^6 + 16701489*\[Gamma]^7 + 62849808*\[Gamma]^8 + 70470288*\[Gamma]^9 - 404608691*\[Gamma]^10 - 445251251*\[Gamma]^11 + 616714446*\[Gamma]^12 + 697999566*\[Gamma]^13 - 296527410*\[Gamma]^14 - 366200370*\[Gamma]^15 + 32117126*\[Gamma]^16 + 53793158*\[Gamma]^17 + 331776*\[Gamma]^18 + 331776*\[Gamma]^19)/(7560*(-1 + \[Gamma])^4*\[Gamma]^7*(1 + \[Gamma])^5) - (Pi^2*(-199207 - 1240416*\[Gamma]^2 + 189180*\[Gamma]^4 + 81920*\[Gamma]^6)*G[1, 1 - x])/(48*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi^2*\[Gamma]*(-144 + 279*\[Gamma] + 1680*\[Gamma]^2 - 1791*\[Gamma]^3 - 6096*\[Gamma]^4 + 4355*\[Gamma]^5 + 6960*\[Gamma]^6 - 3765*\[Gamma]^7 - 2400*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x])/(64*(-1 + \[Gamma]^2)^4) - ((-18585 + 240905*\[Gamma]^2 - 988015*\[Gamma]^4 + 6510035*\[Gamma]^6 - 135199638*\[Gamma]^8 + 298351698*\[Gamma]^10 - 328443582*\[Gamma]^12 + 142748328*\[Gamma]^14 - 1122408*\[Gamma]^16 - 10389522*\[Gamma]^18 + 651264*\[Gamma]^20)*G[1, 1 - x])/(2520*\[Gamma]^8*(-1 + \[Gamma]^2)^(9/2)) + ((-182070 + 651756*\[Gamma]^2 - 6189260*\[Gamma]^4 - 112925680*\[Gamma]^6 - 933951939*\[Gamma]^8 + 4374190165*\[Gamma]^10 - 4768470415*\[Gamma]^12 + 1163580195*\[Gamma]^14 + 523789372*\[Gamma]^16 - 169736284*\[Gamma]^18 + 2949120*\[Gamma]^20)*G[1, 1 - x])/(20160*\[Gamma]^7*(-1 + \[Gamma]^2)^5) - ((1260 - 4788*\[Gamma]^2 + 55524*\[Gamma]^4 - 2047276*\[Gamma]^6 + 10029063*\[Gamma]^8 - 17437932*\[Gamma]^10 + 8628424*\[Gamma]^12 + 5754570*\[Gamma]^14 - 6704127*\[Gamma]^16 + 1842210*\[Gamma]^18 - 230400*\[Gamma]^20 + 36864*\[Gamma]^22)*G[1, 1 - x]^2)/(42*\[Gamma]^6*(-1 + \[Gamma]^2)^(11/2)) - ((-11025 + 72450*\[Gamma]^2 - 330890*\[Gamma]^4 + 1352120*\[Gamma]^6 - 5191767*\[Gamma]^8 - 54902470*\[Gamma]^10 + 55184542*\[Gamma]^12 + 16762956*\[Gamma]^14 - 30376644*\[Gamma]^16 + 10224984*\[Gamma]^18 - 2482176*\[Gamma]^20 + 491520*\[Gamma]^22)*G[1, 1 - x]^2)/(840*\[Gamma]^7*(-1 + \[Gamma]^2)^5) + (256*\[Gamma]*(18 + 96*\[Gamma]^2 - 63*\[Gamma]^4 - 18*\[Gamma]^6 + 8*\[Gamma]^8)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^4) - (64*(32 - 72*\[Gamma]^2 - 1665*\[Gamma]^4 + 2058*\[Gamma]^6 - 84*\[Gamma]^8 - 600*\[Gamma]^10 + 160*\[Gamma]^12)*G[1, 1 - x]^3)/(3*(-1 + \[Gamma]^2)^(11/2)) + (1536*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - (\[Gamma]*(6117 + 35387*\[Gamma]^2 - 22647*\[Gamma]^4 - 7911*\[Gamma]^6 + 3646*\[Gamma]^8)*G[1, 1 - x]^2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - (3*Pi^2*(124 - 285*\[Gamma] - 1032*\[Gamma]^2 + 2415*\[Gamma]^3 + 420*\[Gamma]^4 - 1695*\[Gamma]^5 - 600*\[Gamma]^6 + 525*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x]))/(32*(-1 + \[Gamma]^2)^(5/2)) + ((3675 - 9100*\[Gamma]^2 + 73150*\[Gamma]^4 + 110460*\[Gamma]^6 - 22565445*\[Gamma]^8 + 45089712*\[Gamma]^10 + 16553580*\[Gamma]^12 - 44617784*\[Gamma]^14 + 13319000*\[Gamma]^16 - 1916928*\[Gamma]^18 + 491520*\[Gamma]^20)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(840*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-987 - 3621*\[Gamma] - 3911*\[Gamma]^2 + 839*\[Gamma]^3 + 3046*\[Gamma]^4 + 1050*\[Gamma]^5)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(54 + 333*\[Gamma] + 6282*\[Gamma]^2 - 1887*\[Gamma]^3 + 2286*\[Gamma]^4 + 4305*\[Gamma]^5 - 11826*\[Gamma]^6 - 3705*\[Gamma]^7 + 4996*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]^2*(G[1, 1 - x] - 2*G[2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (3*(13 - 9*\[Gamma] - 155*\[Gamma]^2 - 415*\[Gamma]^3 - 505*\[Gamma]^4 - 55*\[Gamma]^5 + 375*\[Gamma]^6 + 175*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])^2)/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-90927 - 1974*\[Gamma] - 575634*\[Gamma]^2 - 15064*\[Gamma]^3 + 91860*\[Gamma]^4 + 7770*\[Gamma]^5 + 39160*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(12180 + 333*\[Gamma] + 64492*\[Gamma]^2 - 1887*\[Gamma]^3 - 47580*\[Gamma]^4 + 4305*\[Gamma]^5 - 3996*\[Gamma]^6 - 3705*\[Gamma]^7 + 2296*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - ((258 - 1935*\[Gamma] - 7518*\[Gamma]^2 + 5488*\[Gamma]^3 + 198*\[Gamma]^4 - 5775*\[Gamma]^5 + 1846*\[Gamma]^6 + 3150*\[Gamma]^7)*(G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-105 + 155*\[Gamma]^2 - 1935*\[Gamma]^4 - 5091*\[Gamma]^6 + 666260*\[Gamma]^8 - 154716*\[Gamma]^10 - 689664*\[Gamma]^12 + 198856*\[Gamma]^14)*(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]) + G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x]))/(12*\[Gamma]^8*(-1 + \[Gamma]^2)^(5/2)) + ((343249 + 2093934*\[Gamma]^2 - 258348*\[Gamma]^4 - 149256*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (27*(1 - 5*\[Gamma]^2)^2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(3/2) + (\[Gamma]*(-4374328 + 6896463*\[Gamma]^2 - 937538*\[Gamma]^4 - 2912259*\[Gamma]^6 + 1098178*\[Gamma]^8 - 155648*\[Gamma]^10 + 32768*\[Gamma]^12)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])) - G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(28*(-1 + \[Gamma]^2)^4) + ((-90927 - 1974*\[Gamma] - 594066*\[Gamma]^2 - 15064*\[Gamma]^3 + 79572*\[Gamma]^4 + 7770*\[Gamma]^5 + 55544*\[Gamma]^6 + 2100*\[Gamma]^7)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-12288 + 333*\[Gamma] - 63232*\[Gamma]^2 - 1887*\[Gamma]^3 + 43008*\[Gamma]^4 + 4305*\[Gamma]^5 + 9216*\[Gamma]^6 - 3705*\[Gamma]^7 - 4096*\[Gamma]^8 + 1050*\[Gamma]^9)*G[1, 1 - x]*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^4) - (Sqrt[-1 + \[Gamma]^2]*(-114 - 1041*\[Gamma] - 2241*\[Gamma]^2 - 1691*\[Gamma]^3 + 389*\[Gamma]^4 + 1696*\[Gamma]^5 + 1050*\[Gamma]^6)*(G[1, 1 - x] - 2*G[2, 1 - x])*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (\[Gamma]*(-5369 - 12598*\[Gamma]^2 + 17700*\[Gamma]^4 - 450*\[Gamma]^6 + 525*\[Gamma]^8)*(-(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])) - 2*G[0, 1, 1 - x] + 2*G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(7/2)) + ((1260 - 2268*\[Gamma]^2 + 49728*\[Gamma]^4 - 2828161*\[Gamma]^6 + 1882567*\[Gamma]^8 + 3040161*\[Gamma]^10 - 3741239*\[Gamma]^12 + 1182464*\[Gamma]^14 - 208896*\[Gamma]^16 + 49152*\[Gamma]^18)*(-2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(84*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)) + (\[Gamma]*(-3534792 + 6736536*\[Gamma]^2 - 1166271*\[Gamma]^4 - 2657925*\[Gamma]^6 + 917418*\[Gamma]^8 - 77824*\[Gamma]^10 + 16384*\[Gamma]^12)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) - 2*G[0, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(56*(-1 + \[Gamma]^2)^4) + (3*(16359 + 1836171*\[Gamma]^2 + 189841*\[Gamma]^4 - 564667*\[Gamma]^6 - 264740*\[Gamma]^8 + 34300*\[Gamma]^10)*(G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]) + 2*G[0, 1, 1 - x] - 2*G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]))/(896*(-1 + \[Gamma]^2)^4) - ((75 - 1182*\[Gamma] + 3747*\[Gamma]^2 - 5177*\[Gamma]^3 + 2817*\[Gamma]^4 + 1920*\[Gamma]^5 - 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(4*G[0, 0, 1, 1 - x] - 2*G[0, 1, 1, 1 - x] - 2*G[1, 0, 1, 1 - x] + G[1, 1, 1, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + ((-226513 - 1381230*\[Gamma]^2 + 172332*\[Gamma]^4 + 100104*\[Gamma]^6)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (2*\[Gamma]*(6171 + 34757*\[Gamma]^2 - 20361*\[Gamma]^4 - 10521*\[Gamma]^6 + 4546*\[Gamma]^8)*(-G[1, 1, 1, 1 - x] + G[1, 1, 1 - I, 1 - x] + G[1, 1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^4 - ((111 - 5865*\[Gamma]^2 - 2067*\[Gamma]^4 + 3421*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) + (9*\[Gamma]*(1 - 5*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(-1 + \[Gamma]^2)^3 + (3*(-30309 - 194950*\[Gamma]^2 + 28572*\[Gamma]^4 + 15784*\[Gamma]^6)*(2*G[0, 1, 1, 1 - x] - 2*G[1, 1, 1, 1 - x] + 2*G[1, 1, 2, 1 - x]))/(4*(-1 + \[Gamma]^2)^(5/2)) - (2*(-6263 - 38115*\[Gamma]^2 + 6459*\[Gamma]^4 + 1823*\[Gamma]^6)*(G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-12553 - 75933*\[Gamma]^2 + 11973*\[Gamma]^4 + 4321*\[Gamma]^6)*(-(G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])^2) + G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1 - x] + 2*G[2, 1 - x]) + 2*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - 2*(G[1, 1, 1, 1 - x] - G[1, 1, 1 - I, 1 - x] - G[1, 1, 1 + I, 1 - x] - G[1, 1 - I, 1, 1 - x] + G[1, 1 - I, 1 - I, 1 - x] + G[1, 1 - I, 1 + I, 1 - x] - G[1, 1 + I, 1, 1 - x] + G[1, 1 + I, 1 - I, 1 - x] + G[1, 1 + I, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (24*\[Gamma]*(7 - 150*\[Gamma]^2 + 75*\[Gamma]^4)*((-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) - G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) + 2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) - 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + (2*(-1033 - 6429*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) - (3*\[Gamma]*(-121 + 1985*\[Gamma]^2 - 1255*\[Gamma]^4 + 175*\[Gamma]^6)*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) + (7*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(47 + 390*\[Gamma]^2 + 75*\[Gamma]^4)*((G[1, 1 - x] - 2*G[2, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - 2*(-G[1, 1 - x] + 2*G[2, 1 - x])*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 2*G[1, 1 - x]*(G[1, 1, 1 - x] - G[1, 1 - I, 1 - x] - G[1, 1 + I, 1 - x] + 2*(-G[2, 1, 1 - x] + G[2, 1 - I, 1 - x] + G[2, 1 + I, 1 - x])) - 2*G[0, 1, 1, 1 - x] + 4*G[0, 1, 2, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 1, 2, 1 - x] - 2*(2*(-G[0, 1, 1, 1 - x] + G[0, 1 - I, 1, 1 - x] + G[0, 1 + I, 1, 1 - x]) + G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x]) + 2*(G[1, 1, 1, 1 - x] - G[1, 1 - I, 1, 1 - x] - G[1, 1 + I, 1, 1 - x] + 2*(-G[1, 1, 2, 1 - x] + G[1, 1 - I, 2, 1 - x] + G[1, 1 + I, 2, 1 - x])) + 2*(-2*G[0, 1, 1, 1 - x] + 4*G[0, 2, 1, 1 - x] + G[1, 1, 1, 1 - x] - 2*G[1, 2, 1, 1 - x])))/(8*(-1 + \[Gamma]^2)^4) + (768*(-19 - 116*\[Gamma]^2 + 14*\[Gamma]^4 + 8*\[Gamma]^6)*((-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]) - (-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*(-G[1, 1, 1 - x] + 2*G[1, 2, 1 - x]) - 2*(-G[0, 1, 1, 1 - x] + G[0, 1, 1 - I, 1 - x] + G[0, 1, 1 + I, 1 - x]) + 2*(-G[1, 2, 1, 1 - x] + G[1, 2, 1 - I, 1 - x] + G[1, 2, 1 + I, 1 - x])))/(-1 + \[Gamma]^2)^(5/2) + ((-75 - 1182*\[Gamma] - 3747*\[Gamma]^2 - 5177*\[Gamma]^3 - 2817*\[Gamma]^4 + 1920*\[Gamma]^5 + 3871*\[Gamma]^6 + 1575*\[Gamma]^7)*(G[1, 1, 1, 1 - x] - 2*(G[1, 1, 2, 1 - x] + G[1, 2, 1, 1 - x] - 2*G[1, 2, 2, 1 - x])))/(4*(-1 + \[Gamma]^2)^(5/2)) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x]*Log[2])/(40*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)*(-G[1, 1 - x] + 2*G[2, 1 - x] + 3*Log[2]))/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*(-4*G[1, 1 - x]*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]) + 3*G[1, 1 - x]^2*Log[2]))/(-1 + \[Gamma]^2)^4 + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-3*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x])*Log[2] + 3*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x])*Log[2]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] - 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(3*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x])*Log[2] + 3*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x])*Log[2] - 3*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x])*Log[2]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 142640*\[Gamma]^6 - 5560073*\[Gamma]^8 - 417302*\[Gamma]^10 + 4034092*\[Gamma]^12 - 587336*\[Gamma]^14 + 6144*\[Gamma]^16)/(360*\[Gamma]^7*(-1 + \[Gamma]^2)^3) - ((525 - 3100*\[Gamma]^2 + 13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 3752006*\[Gamma]^10 - 1978290*\[Gamma]^12 - 1029342*\[Gamma]^14 + 213480*\[Gamma]^16 + 24576*\[Gamma]^18)*G[1, 1 - x])/(120*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) - (128*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 36*\[Gamma]^6 + 16*\[Gamma]^8)*G[1, 1 - x]^2)/(-1 + \[Gamma]^2)^4 - ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*G[1, 1 - x]*(-G[1, 1 - x] + G[1 - I, 1 - x] + G[1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) + ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*G[1, 1 - x]*(G[1, 1 - x] - 2*G[2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) + (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(2*G[0, 1, 1 - x] - G[1, 1, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)) + ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*(-G[1, 1, 1 - x] + G[1, 1 - I, 1 - x] + G[1, 1 + I, 1 - x]))/(-1 + \[Gamma]^2)^(5/2) - ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(2*(-1 + \[Gamma]^2)^(5/2)) - (\[Gamma]*(-1209 - 6422*\[Gamma]^2 + 1755*\[Gamma]^4 + 2100*\[Gamma]^6)*(G[1, 1, 1 - x] - 2*G[1, 2, 1 - x]))/(8*(-1 + \[Gamma]^2)^(5/2)))*Log[-1 + \[Gamma]])))/\[CapitalGamma]^4 + (40*\[Gamma]^2*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) - (184*\[Gamma]^4*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) + (104*\[Gamma]^6*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/((-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) - (232*\[Gamma]^8*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)) + (64*\[Gamma]^10*((-105*Pi)/64 + (945*Pi*\[Gamma]^2)/32 - (3465*Pi*\[Gamma]^4)/64 - (315*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) + (567*Pi*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/(16*\[CapitalGamma]) - (81*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(32*\[CapitalGamma]^2) + (27*Pi*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma])^2)/(16*\[Gamma]^2*\[CapitalGamma]^2) - (15*Pi*\[Gamma]^2*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (21*Pi*\[Gamma]^4*(10/(3*(-1 + \[Gamma]^2)^(3/2)) - (40*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (80*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (128*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(3/2)) + (15*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) - (33*\[Gamma]^2*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (18*\[Gamma]^4*(1 - 5*\[Gamma]^2 - \[CapitalGamma] + 5*\[Gamma]^2*\[CapitalGamma]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]) + (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + Sqrt[1 - 4*\[Nu]])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + Sqrt[1 - 4*\[Nu]])^2 + 8*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*\[Nu] + 24*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*\[Nu]*ArcCosh[\[Gamma]])/(6*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)))/(4*((-2*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2) + (4*\[Gamma]^4)/(-1 + \[Gamma]^2)^(3/2) - (2*\[Gamma]^6)/(-1 + \[Gamma]^2)^(3/2))) + (Pi*(-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(768*\[CapitalGamma]^3)))/(3*(-1 + \[Gamma]^2)^(5/2)*((3*Pi*\[Gamma]^2)/4 - (3*Pi*\[Gamma]^4)/4)))/((-8*\[Gamma]^2)/(3*(-1 + \[Gamma]^2)^(5/2)) + (32*\[Gamma]^4)/(3*(-1 + \[Gamma]^2)^(5/2)) - (16*\[Gamma]^6)/(-1 + \[Gamma]^2)^(5/2) + (32*\[Gamma]^8)/(3*(-1 + \[Gamma]^2)^(5/2)) - (8*\[Gamma]^10)/(3*(-1 + \[Gamma]^2)^(5/2)))}}


(* ::Subsection:: *)
(*Spinning*)


(* ::Subsubsection::Closed:: *)
(*SEOB-PM*)


{\[Alpha][2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma])}


{\[Alpha][2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu])}


{\[Alpha][2, {1, 0}] -> 2/\[CapitalGamma] + (1 - 2*\[Gamma]^2 - \[CapitalGamma] + 2*\[Gamma]^2*\[CapitalGamma])/(2*\[Gamma]*\[Nu] - 2*\[Gamma]^3*\[Nu])}


{\[Alpha][3, {0, 0}] -> (35 - 204*\[Gamma]^2 + 309*\[Gamma]^4 - 142*\[Gamma]^6 + (9*(-1 + 5*\[Gamma]^2)*(5 - 11*\[Gamma]^2 + 6*\[Gamma]^4))/\[CapitalGamma] - (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))/(6*\[Gamma]^2*(-1 + \[Gamma]^2)^2)}


{\[Alpha][3, {0, 1}] -> (-3 + 9*\[CapitalGamma] - 6*\[CapitalGamma]^2 - 5*\[Gamma]^4*(3 - 7*\[CapitalGamma] + 4*\[CapitalGamma]^2) + 2*\[Gamma]^2*(9 - 20*\[CapitalGamma] + 11*\[CapitalGamma]^2) + 3*\[Gamma]*\[Nu] - 8*\[Gamma]^3*\[Nu] + 5*\[Gamma]^5*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}


{\[Alpha][3, {0, 2}] -> -1/4*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[Delta]^2)/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha][3, {1, 0}] -> ((-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (6 - 22*\[Gamma]^2 + 20*\[Gamma]^4)*\[CapitalGamma]^3 + 7*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*\[Nu] - (-1 + \[Gamma]^2)*\[CapitalGamma]*(3 - 15*\[Gamma]^2 - 24*\[Gamma]*\[Nu] + 40*\[Gamma]^3*\[Nu]))/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}, {\[Alpha][3, {1, 1}] -> -1/2*((-1 + \[CapitalGamma])*(-((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]) + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha][3, {2, 0}] -> (2 - 6*\[Gamma]^2 + 4*\[Gamma]^4 + (-2 + 6*\[Gamma]^2 - 4*\[Gamma]^4)/\[CapitalGamma]^2 - ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2)/(2*\[Nu]^2) + (4*\[Gamma]*(-1 + \[Gamma]^2)*(-1 + \[CapitalGamma]))/(\[CapitalGamma]*\[Nu]))/(2*\[Gamma]^2*(-1 + \[Gamma]^2))}


{\[Alpha][4, {0, 0}] -> (Pi*(-108 + 1703*\[Gamma]^2 - 8044*\[Gamma]^4 + 15330*\[Gamma]^6 - 12976*\[Gamma]^8 + 4127*\[Gamma]^10) + (54*Pi*(-2 + 3*\[Gamma]^2)*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2)/\[CapitalGamma]^2 - (72*Pi*(-1 + 5*\[Gamma]^2)*(3 - 33*\[Gamma]^2 + 88*\[Gamma]^4 - 91*\[Gamma]^6 + 33*\[Gamma]^8))/\[CapitalGamma] + (4*Pi*\[Gamma]^2*(5 - 12*\[Gamma]^2 + 7*\[Gamma]^4)*(Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^2) - (Pi*\[Gamma]^2*(-1 + \[Gamma]^2)^4*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(12*\[CapitalGamma]^3))/(48*Pi*\[Gamma]^4*(-1 + \[Gamma]^2)^3)}


{\[Alpha][4, {0, 1}] -> (6*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])^2*\[CapitalGamma] + 20*\[Gamma]^10*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) - \[Gamma]^2*(-1 + \[CapitalGamma])*(8 + 5*Sqrt[-1 + \[Gamma]^2] - 8*\[Delta]^2 + Sqrt[-1 + \[Gamma]^2]*(-81*\[CapitalGamma] + 69*\[CapitalGamma]^2 + 5*\[Delta]^2)) + 3*\[Gamma]^4*(-1 + \[CapitalGamma])*(5*(3 + 4*Sqrt[-1 + \[Gamma]^2] - 3*\[Delta]^2) + 2*Sqrt[-1 + \[Gamma]^2]*(\[CapitalGamma]*(-61 + 41*\[CapitalGamma]) + 10*\[Delta]^2)) + 2*\[Gamma]^8*(-1 + \[CapitalGamma])*(4*(9 + 8*Sqrt[-1 + \[Gamma]^2] - 9*\[Delta]^2) + Sqrt[-1 + \[Gamma]^2]*(33*\[CapitalGamma]*(-5 + 3*\[CapitalGamma]) + 32*\[Delta]^2)) - \[Gamma]^6*(-1 + \[CapitalGamma])*(89 + 120*Sqrt[-1 + \[Gamma]^2] - 89*\[Delta]^2 + 3*Sqrt[-1 + \[Gamma]^2]*(\[CapitalGamma]*(-207 + 121*\[CapitalGamma]) + 40*\[Delta]^2)) + 6*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(19*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + 3*(-8 + 7*\[CapitalGamma])*\[Nu]) + \[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(55*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + 2*(-10 + 9*\[CapitalGamma])*\[Nu]) - 4*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*(9*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + (-16 + 15*\[CapitalGamma])*\[Nu]) - 4*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2]*(33*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + (-25 + 21*\[CapitalGamma])*\[Nu]) + 3*\[Gamma]^2*(-6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(-Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^3*\[Nu])}


{\[Alpha][4, {0, 2}] -> (-3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*\[Delta]^2 - 24*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] + 64*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] - 40*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] + 5*\[Gamma]^8*\[Nu]^2 + \[Gamma]^6*(4*(-1 + \[CapitalGamma])^2*(-15 + 29*\[CapitalGamma])*\[Delta]^2 - 11*\[Nu]^2) + \[Gamma]^2*((-1 + \[CapitalGamma])^2*(-12 + 47*\[CapitalGamma])*\[Delta]^2 - \[Nu]^2) + \[Gamma]^4*(-4*(-1 + \[CapitalGamma])^2*(-18 + 35*\[CapitalGamma])*\[Delta]^2 + 7*\[Nu]^2))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha][4, {0, 3}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^3*\[Delta]^2)/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha][4, {1, 0}] -> -1/16*(6*Pi*(1 - \[Gamma]^2)*\[CapitalGamma]*(2 + \[Gamma]^4*(40 - 44*\[CapitalGamma]) - 2*\[CapitalGamma] + \[Gamma]^2*(-17 + 19*\[CapitalGamma]) + \[Gamma]^6*(-25 + 33*\[CapitalGamma]))*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]) + \[Gamma]^2*(12*(1 - 2*\[Gamma]^2)*(-1 + \[Gamma]^2)^2*\[CapitalGamma]*(3*Pi*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma] + 7*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*\[Nu]) + Pi*(4*(-1 + \[Gamma]^2)^2*\[Nu]*(41*(-1 + \[Delta]^2) + \[Gamma]*(-25 + 16*Sqrt[-1 + \[Gamma]^2] - (25 + 16*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2 + 84*\[Gamma]*(-1 + \[Delta]^2) - 156*\[Gamma]^3*(-1 + \[Delta]^2) + 36*\[Gamma]^5*(-1 + \[Delta]^2) - 20*\[Gamma]^4*(4 - Sqrt[-1 + \[Gamma]^2] + (4 + Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 2*\[Gamma]^2*(50 - 21*Sqrt[-1 + \[Gamma]^2] + (50 + 21*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)) + 6*\[Gamma]*(12*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4 + 22*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 4*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]) - Sqrt[-1 + \[Gamma]^2]*(1 - \[CapitalGamma])*\[CapitalGamma]*(Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))))/(Pi*\[Gamma]^3*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^3*\[Nu])}


{\[Alpha][4, {1, 1}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 12*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 28*\[Gamma]^7*(5 - 14*\[CapitalGamma] + 9*\[CapitalGamma]^2)*\[Nu] + 4*\[Gamma]^3*(21 - 68*\[CapitalGamma] + 47*\[CapitalGamma]^2)*\[Nu] - 4*\[Gamma]^5*(56 - 163*\[CapitalGamma] + 107*\[CapitalGamma]^2)*\[Nu] - 35*\[Gamma]^8*\[Nu]^2 + \[Gamma]^4*(-72*\[CapitalGamma] + 284*\[CapitalGamma]^2 - 352*\[CapitalGamma]^3 + 140*\[CapitalGamma]^4 - 49*\[Nu]^2) + \[Gamma]^2*(12*\[CapitalGamma] - 71*\[CapitalGamma]^2 + 106*\[CapitalGamma]^3 - 47*\[CapitalGamma]^4 + 7*\[Nu]^2) + \[Gamma]^6*(60*\[CapitalGamma] - 236*\[CapitalGamma]^2 + 292*\[CapitalGamma]^3 - 116*\[CapitalGamma]^4 + 77*\[Nu]^2))/(8*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha][4, {1, 2}] -> (-3*(-1 + \[CapitalGamma])^2*\[Delta]^2*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma] - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha][4, {2, 0}] -> -1/16*(3*Pi*(1 - 5*\[Gamma]^2)*\[CapitalGamma]*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu])^2 + \[Gamma]^2*(4*Pi*(5 - 7*\[Gamma]^2)*\[CapitalGamma]*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 8*\[Gamma]*(-1 + \[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 4*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2) - Pi*(1 - \[Gamma]^2)*(12*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 56*\[Gamma]*(-3 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + (47 - 330*\[Gamma]^2 + 315*\[Gamma]^4)*\[Nu]^2 + 4*(17 - 38*\[Gamma]^2 + 21*\[Gamma]^4)*\[CapitalGamma]^3*\[Nu]^2)))/(Pi*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha][4, {2, 1}] -> ((-1 + \[CapitalGamma])*((6 - 12*\[Gamma]^2)*\[CapitalGamma]^3 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^4 + 24*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] + 12*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + \[CapitalGamma]^2*(-3 + 24*\[Gamma]*\[Nu] - 24*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 6*\[Gamma]^2*(1 + 2*\[Nu]^2))))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha][4, {3, 0}] -> -1/16*((-1 + \[CapitalGamma])*((2 - 4*\[Gamma]^2)*\[CapitalGamma]^4 + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^5 + 12*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu] + 16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]^2*(-3 + 6*\[Gamma]^2 - 4*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu]) + \[CapitalGamma]^3*(-1 + 12*\[Gamma]*\[Nu] - 12*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 2*\[Gamma]^2*(1 + 6*\[Nu]^2))))/(\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


(* ::Subsubsection::Closed:: *)
(*Centrifugal-Kerr*)


{\[Alpha]c[2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma])}


{\[Alpha]c[2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu])}


{\[Alpha]c[2, {1, 0}] -> 2/\[CapitalGamma] + (1 - 2*\[Gamma]^2 - \[CapitalGamma] + 2*\[Gamma]^2*\[CapitalGamma])/(2*\[Gamma]*\[Nu] - 2*\[Gamma]^3*\[Nu])}


{\[Alpha]c[3, {0, 0}] -> (35 - 204*\[Gamma]^2 + 309*\[Gamma]^4 - 142*\[Gamma]^6 + (9*(-1 + 5*\[Gamma]^2)*(5 - 11*\[Gamma]^2 + 6*\[Gamma]^4))/\[CapitalGamma] - (Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))/(6*\[Gamma]^2*(-1 + \[Gamma]^2)^2)}


{\[Alpha]c[3, {0, 1}] -> (-3 + 9*\[CapitalGamma] - 6*\[CapitalGamma]^2 - 5*\[Gamma]^4*(3 - 7*\[CapitalGamma] + 4*\[CapitalGamma]^2) + 2*\[Gamma]^2*(9 - 20*\[CapitalGamma] + 11*\[CapitalGamma]^2) + 3*\[Gamma]*\[Nu] - 8*\[Gamma]^3*\[Nu] + 5*\[Gamma]^5*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}


{\[Alpha]c[3, {0, 2}] -> -1/4*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[Delta]^2)/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha]c[3, {1, 0}] -> ((-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (6 - 22*\[Gamma]^2 + 20*\[Gamma]^4)*\[CapitalGamma]^3 + 7*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*\[Nu] - (-1 + \[Gamma]^2)*\[CapitalGamma]*(3 - 15*\[Gamma]^2 - 24*\[Gamma]*\[Nu] + 40*\[Gamma]^3*\[Nu]))/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}


{\[Alpha]c[3, {1, 1}] -> -1/2*((-1 + \[CapitalGamma])*(-((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]) + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha]c[3, {2, 0}] -> (2 - 6*\[Gamma]^2 + 4*\[Gamma]^4 + (-2 + 6*\[Gamma]^2 - 4*\[Gamma]^4)/\[CapitalGamma]^2 - ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2)/(2*\[Nu]^2) + (4*\[Gamma]*(-1 + \[Gamma]^2)*(-1 + \[CapitalGamma]))/(\[CapitalGamma]*\[Nu]))/(2*\[Gamma]^2*(-1 + \[Gamma]^2))}


{\[Alpha]c[4, {0, 0}] -> (Pi*(-108 + 1703*\[Gamma]^2 - 8044*\[Gamma]^4 + 15330*\[Gamma]^6 - 12976*\[Gamma]^8 + 4127*\[Gamma]^10) + (54*Pi*(-2 + 3*\[Gamma]^2)*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2)/\[CapitalGamma]^2 - (72*Pi*(-1 + 5*\[Gamma]^2)*(3 - 33*\[Gamma]^2 + 88*\[Gamma]^4 - 91*\[Gamma]^6 + 33*\[Gamma]^8))/\[CapitalGamma] + (4*Pi*\[Gamma]^2*(5 - 12*\[Gamma]^2 + 7*\[Gamma]^4)*(Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))/((-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^2) - (Pi*\[Gamma]^2*(-1 + \[Gamma]^2)^4*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/(12*\[CapitalGamma]^3))/(48*Pi*\[Gamma]^4*(-1 + \[Gamma]^2)^3)}


{\[Alpha]c[4, {0, 1}] -> (6*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])^2*\[CapitalGamma] + 20*\[Gamma]^10*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) - \[Gamma]^2*(-1 + \[CapitalGamma])*(8 + 5*Sqrt[-1 + \[Gamma]^2] - 8*\[Delta]^2 + Sqrt[-1 + \[Gamma]^2]*(-81*\[CapitalGamma] + 69*\[CapitalGamma]^2 + 5*\[Delta]^2)) + 3*\[Gamma]^4*(-1 + \[CapitalGamma])*(5*(3 + 4*Sqrt[-1 + \[Gamma]^2] - 3*\[Delta]^2) + 2*Sqrt[-1 + \[Gamma]^2]*(\[CapitalGamma]*(-61 + 41*\[CapitalGamma]) + 10*\[Delta]^2)) + 2*\[Gamma]^8*(-1 + \[CapitalGamma])*(4*(9 + 8*Sqrt[-1 + \[Gamma]^2] - 9*\[Delta]^2) + Sqrt[-1 + \[Gamma]^2]*(33*\[CapitalGamma]*(-5 + 3*\[CapitalGamma]) + 32*\[Delta]^2)) - \[Gamma]^6*(-1 + \[CapitalGamma])*(89 + 120*Sqrt[-1 + \[Gamma]^2] - 89*\[Delta]^2 + 3*Sqrt[-1 + \[Gamma]^2]*(\[CapitalGamma]*(-207 + 121*\[CapitalGamma]) + 40*\[Delta]^2)) + 6*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(19*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + 3*(-8 + 7*\[CapitalGamma])*\[Nu]) + \[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(55*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + 2*(-10 + 9*\[CapitalGamma])*\[Nu]) - 4*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*(9*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + (-16 + 15*\[CapitalGamma])*\[Nu]) - 4*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2]*(33*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2) + (-25 + 21*\[CapitalGamma])*\[Nu]) + 3*\[Gamma]^2*(-6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(-Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^3*\[Nu])}


{\[Alpha]c[4, {0, 2}] -> (-3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*\[Delta]^2 - 24*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] + 64*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] - 40*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] + 5*\[Gamma]^8*\[Nu]^2 + \[Gamma]^6*(4*(-1 + \[CapitalGamma])^2*(-15 + 29*\[CapitalGamma])*\[Delta]^2 - 11*\[Nu]^2) + \[Gamma]^2*((-1 + \[CapitalGamma])^2*(-12 + 47*\[CapitalGamma])*\[Delta]^2 - \[Nu]^2) + \[Gamma]^4*(-4*(-1 + \[CapitalGamma])^2*(-18 + 35*\[CapitalGamma])*\[Delta]^2 + 7*\[Nu]^2))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha]c[4, {0, 3}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^3*\[Delta]^2)/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {1, 0}] -> -1/16*(6*Pi*(1 - \[Gamma]^2)*\[CapitalGamma]*(2 + \[Gamma]^4*(40 - 44*\[CapitalGamma]) - 2*\[CapitalGamma] + \[Gamma]^2*(-17 + 19*\[CapitalGamma]) + \[Gamma]^6*(-25 + 33*\[CapitalGamma]))*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]) + \[Gamma]^2*(12*(1 - 2*\[Gamma]^2)*(-1 + \[Gamma]^2)^2*\[CapitalGamma]*(3*Pi*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma] + 7*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*\[Nu]) + Pi*(4*(-1 + \[Gamma]^2)^2*\[Nu]*(41*(-1 + \[Delta]^2) + \[Gamma]*(-25 + 16*Sqrt[-1 + \[Gamma]^2] - (25 + 16*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2 + 84*\[Gamma]*(-1 + \[Delta]^2) - 156*\[Gamma]^3*(-1 + \[Delta]^2) + 36*\[Gamma]^5*(-1 + \[Delta]^2) - 20*\[Gamma]^4*(4 - Sqrt[-1 + \[Gamma]^2] + (4 + Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 2*\[Gamma]^2*(50 - 21*Sqrt[-1 + \[Gamma]^2] + (50 + 21*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)) + 6*\[Gamma]*(12*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4 + 22*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 4*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]) - Sqrt[-1 + \[Gamma]^2]*(1 - \[CapitalGamma])*\[CapitalGamma]*(Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(-1 + \[Delta])^2 + Sqrt[-1 + \[Gamma]^2]*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + \[Delta])^2 - 2*(-8 + \[Gamma]*(-55*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(45 + \[Gamma]*(132*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-89 + 2*\[Gamma]*(-57*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(18 - 5*\[Gamma]^2 + 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2])))))))*(-1 + \[Delta]^2) - 6*(6 + \[Gamma]*(-3 + 2*\[Gamma]^2)*(Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(2 + \[Gamma]*(2*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2]))))))*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))))/(Pi*\[Gamma]^3*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^3*\[Nu])}


{\[Alpha]c[4, {1, 1}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 12*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 28*\[Gamma]^7*(5 - 14*\[CapitalGamma] + 9*\[CapitalGamma]^2)*\[Nu] + 4*\[Gamma]^3*(21 - 68*\[CapitalGamma] + 47*\[CapitalGamma]^2)*\[Nu] - 4*\[Gamma]^5*(56 - 163*\[CapitalGamma] + 107*\[CapitalGamma]^2)*\[Nu] - 35*\[Gamma]^8*\[Nu]^2 + \[Gamma]^4*(-72*\[CapitalGamma] + 284*\[CapitalGamma]^2 - 352*\[CapitalGamma]^3 + 140*\[CapitalGamma]^4 - 49*\[Nu]^2) + \[Gamma]^2*(12*\[CapitalGamma] - 71*\[CapitalGamma]^2 + 106*\[CapitalGamma]^3 - 47*\[CapitalGamma]^4 + 7*\[Nu]^2) + \[Gamma]^6*(60*\[CapitalGamma] - 236*\[CapitalGamma]^2 + 292*\[CapitalGamma]^3 - 116*\[CapitalGamma]^4 + 77*\[Nu]^2))/(8*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha]c[4, {1, 2}] -> (-3*(-1 + \[CapitalGamma])^2*\[Delta]^2*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma] - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {2, 0}] -> ((72*\[Gamma]^2*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] + (9*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma] - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu])^2)/((-1 + \[Gamma]^2)^3*\[CapitalGamma]^2*\[Nu]^2) - (4*\[Gamma]^2*((-3*Pi*(-5 + 7*\[Gamma]^2)*((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 8*\[Gamma]*(-1 + \[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 4*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2))/(\[CapitalGamma]^2*\[Nu]^2) + (-1 + \[Gamma]^2)*(3*Pi*(23 - 74*\[Gamma]^2 + 51*\[Gamma]^4) + (3*Pi*(12*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 56*\[Gamma]*(-3 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + (47 - 330*\[Gamma]^2 + 315*\[Gamma]^4)*\[Nu]^2))/(4*\[CapitalGamma]^3*\[Nu]^2))))/(Pi*(-1 + \[Gamma]^2)^2))/(48*\[Gamma]^4)}


{\[Alpha]c[4, {2, 1}] -> ((-1 + \[CapitalGamma])*((6 - 12*\[Gamma]^2)*\[CapitalGamma]^3 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^4 + 24*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] + 12*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + \[CapitalGamma]^2*(-3 + 24*\[Gamma]*\[Nu] - 24*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 6*\[Gamma]^2*(1 + 2*\[Nu]^2))))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {3, 0}] -> -1/16*((-1 + \[CapitalGamma])*((2 - 4*\[Gamma]^2)*\[CapitalGamma]^4 + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^5 + 12*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu] + 16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]^2*(-3 + 6*\[Gamma]^2 - 4*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu]) + \[CapitalGamma]^3*(-1 + 12*\[Gamma]*\[Nu] - 12*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 2*\[Gamma]^2*(1 + 6*\[Nu]^2))))/(\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}}


(* ::Subsubsection:: *)
(*Centrifugal-PM*)


{\[Alpha]c[2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma])}


{\[Alpha]c[2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu])}


{\[Alpha]c[2, {1, 0}] -> (\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] - \[CapitalGamma]^2 + 2*\[Gamma]^2*\[CapitalGamma]^2 + 4*\[Gamma]*\[Nu] - 4*\[Gamma]^3*\[Nu])/(2*\[Gamma]*\[CapitalGamma]*\[Nu] - 2*\[Gamma]^3*\[CapitalGamma]*\[Nu])}


{\[Alpha]c[3, {0, 0}] -> (5 - 8*Sqrt[-1 + \[Gamma]^2] - 45*\[CapitalGamma] + 35*\[CapitalGamma]^2 + 5*\[Delta]^2 + 8*Sqrt[-1 + \[Gamma]^2]*\[Delta]^2 - 55*\[Gamma]*(-1 + \[Delta]^2) + 132*\[Gamma]^3*(-1 + \[Delta]^2) - 114*\[Gamma]^5*(-1 + \[Delta]^2) + 36*\[Gamma]^7*(-1 + \[Delta]^2) - 2*\[Gamma]^6*(32 - 10*Sqrt[-1 + \[Gamma]^2] - 135*\[CapitalGamma] + 71*\[CapitalGamma]^2 + 2*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[Gamma]^4*(120 - 52*Sqrt[-1 + \[Gamma]^2] - 549*\[CapitalGamma] + 309*\[CapitalGamma]^2 + 4*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[Gamma]^2*(60 - 37*Sqrt[-1 + \[Gamma]^2] - 324*\[CapitalGamma] + 204*\[CapitalGamma]^2 + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - 3*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(6*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2)}


{\[Alpha]c[3, {0, 1}] -> (-3 + 9*\[CapitalGamma] - 6*\[CapitalGamma]^2 - 5*\[Gamma]^4*(3 - 7*\[CapitalGamma] + 4*\[CapitalGamma]^2) + 2*\[Gamma]^2*(9 - 20*\[CapitalGamma] + 11*\[CapitalGamma]^2) + 3*\[Gamma]*\[Nu] - 8*\[Gamma]^3*\[Nu] + 5*\[Gamma]^5*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}


{\[Alpha]c[3, {0, 2}] -> (3*(-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*\[Delta]^2)/(4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha]c[3, {1, 0}] -> ((-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (6 - 22*\[Gamma]^2 + 20*\[Gamma]^4)*\[CapitalGamma]^3 + 7*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*\[Nu] - (-1 + \[Gamma]^2)*\[CapitalGamma]*(3 - 15*\[Gamma]^2 - 24*\[Gamma]*\[Nu] + 40*\[Gamma]^3*\[Nu]))/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu])}


{\[Alpha]c[3, {1, 1}] -> (3*(-1 + \[CapitalGamma])*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha]c[3, {2, 0}] -> (-3*(-1 + \[CapitalGamma])*((-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^3 + 4*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]*(2*\[Gamma] - \[Nu] + 2*\[Gamma]^2*\[Nu])))/(4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]^2)}


{\[Alpha]c[4, {0, 0}] -> -1/576*(-1260 + 22680*\[Gamma]^2 - 41580*\[Gamma]^4 - (1944*(1 - 5*\[Gamma]^2)^2*(-1 + \[CapitalGamma])^2)/\[CapitalGamma]^2 + (1296*(1 - 5*\[Gamma]^2)^2*(-1 + \[CapitalGamma])^2)/(\[Gamma]^2*\[CapitalGamma]^2) - (15120*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/\[CapitalGamma] + (27216*\[Gamma]^2*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/\[CapitalGamma] + (672*\[Gamma]^2*(5 - 8*Sqrt[-1 + \[Gamma]^2] - 45*\[CapitalGamma] + 35*\[CapitalGamma]^2 + 5*\[Delta]^2 + 8*Sqrt[-1 + \[Gamma]^2]*\[Delta]^2 - 55*\[Gamma]*(-1 + \[Delta]^2) + 132*\[Gamma]^3*(-1 + \[Delta]^2) - 114*\[Gamma]^5*(-1 + \[Delta]^2) + 36*\[Gamma]^7*(-1 + \[Delta]^2) - 2*\[Gamma]^6*(32 - 10*Sqrt[-1 + \[Gamma]^2] - 135*\[CapitalGamma] + 71*\[CapitalGamma]^2 + 2*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[Gamma]^4*(120 - 52*Sqrt[-1 + \[Gamma]^2] - 549*\[CapitalGamma] + 309*\[CapitalGamma]^2 + 4*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[Gamma]^2*(60 - 37*Sqrt[-1 + \[Gamma]^2] - 324*\[CapitalGamma] + 204*\[CapitalGamma]^2 + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - 3*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))/((-1 + \[Gamma]^2)^2*\[CapitalGamma]^2) + (480*(-5 + 8*Sqrt[-1 + \[Gamma]^2] + 45*\[CapitalGamma] - 35*\[CapitalGamma]^2 - 5*\[Delta]^2 - 8*Sqrt[-1 + \[Gamma]^2]*\[Delta]^2 + 55*\[Gamma]*(-1 + \[Delta]^2) - 132*\[Gamma]^3*(-1 + \[Delta]^2) + 114*\[Gamma]^5*(-1 + \[Delta]^2) - 36*\[Gamma]^7*(-1 + \[Delta]^2) + 2*\[Gamma]^6*(32 - 10*Sqrt[-1 + \[Gamma]^2] - 135*\[CapitalGamma] + 71*\[CapitalGamma]^2 + 2*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[Gamma]^4*(120 - 52*Sqrt[-1 + \[Gamma]^2] - 549*\[CapitalGamma] + 309*\[CapitalGamma]^2 + 4*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[Gamma]^2*(60 - 37*Sqrt[-1 + \[Gamma]^2] - 324*\[CapitalGamma] + 204*\[CapitalGamma]^2 + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 3*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]]))/((-1 + \[Gamma]^2)^2*\[CapitalGamma]^2) + ((-1 + \[Gamma]^2)^2*((1260*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 4*\[Nu]*((45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(\[Gamma]^7*(-1 + \[Gamma]^2)^3) + (18*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 - (126*(169 + 380*\[Gamma]^2)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/((-1 + \[Gamma])^2*(1 + \[Gamma])) + (36*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (36*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (12*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 + (96*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6)*Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (12*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7 + 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2])*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^2 - (288*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) - (12*\[Gamma]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(-1151 + 3504*\[Gamma] - 3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 720*\[Gamma]^5 - 210*\[Gamma]^6 + 3*(-11 + 41*\[Gamma]^2 - 65*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(-1 + \[Gamma])/2] + 3*(21 + 249*\[Gamma]^2 - 305*\[Gamma]^4 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2]))/(-1 + \[Gamma]^2)^(7/2) + (144*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]^2) + (144*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*(4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] - PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]))/((-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (72*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + (\[Nu]*((-16*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8))/(-1 + \[Gamma]^2)^(7/2) + (16*(-947 - 2230*\[Gamma] + 18087*\[Gamma]^2 - 41620*\[Gamma]^3 + 45639*\[Gamma]^4 + 2738*\[Gamma]^5 - 52507*\[Gamma]^6 + 28800*\[Gamma]^7 + 9636*\[Gamma]^8 - 7176*\[Gamma]^9 - 420*\[Gamma]^10)*\[Nu])/(-1 + \[Gamma]^2)^(7/2) + ((210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu])/(\[Gamma]^9*(-1 + \[Gamma]^2)^3) - (48*\[Gamma]*(-288 + 213*\[Gamma] + 2496*\[Gamma]^2 - 1126*\[Gamma]^3 - 6432*\[Gamma]^4 + 2201*\[Gamma]^5 + 6144*\[Gamma]^6 - 1660*\[Gamma]^7 - 1920*\[Gamma]^8 + 420*\[Gamma]^9)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (48*\[Gamma]*(-477 + 5139*\[Gamma] - 13398*\[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*\[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*\[Gamma]^8 + 140*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(7/2) - (48*\[Gamma]*(-543 + 459*\[Gamma] + 4814*\[Gamma]^2 - 2430*\[Gamma]^3 - 12475*\[Gamma]^4 + 4791*\[Gamma]^5 + 11888*\[Gamma]^6 - 3720*\[Gamma]^7 - 3700*\[Gamma]^8 + 980*\[Gamma]^9)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (72*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4*(1 + \[Gamma])^3) - (48*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu]*Log[\[Gamma]])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (96*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(5/2) + (96*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (24*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (1440*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/((-1 + \[Gamma])^3*(1 + \[Gamma])^2) - (288*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(-1 + \[Gamma]) + (72*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma]) + (36*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])))/\[CapitalGamma]^2))/\[CapitalGamma]^3)/(\[Gamma]^2*(-1 + \[Gamma]^2))}


{\[Alpha]c[4, {0, 1}] -> (6*(-1 + \[CapitalGamma])^2*\[CapitalGamma] + 2*\[Gamma]^8*(-1 + \[CapitalGamma])*(32 - 10*Sqrt[-1 + \[Gamma]^2] - 165*\[CapitalGamma] + 99*\[CapitalGamma]^2 + 2*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[Gamma]^2*(-1 + \[CapitalGamma])*(5 - 8*Sqrt[-1 + \[Gamma]^2] - 81*\[CapitalGamma] + 69*\[CapitalGamma]^2 + (5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[Gamma]^6*(-1 + \[CapitalGamma])*(120 - 52*Sqrt[-1 + \[Gamma]^2] - 621*\[CapitalGamma] + 363*\[CapitalGamma]^2 + 4*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[Gamma]^4*(-1 + \[CapitalGamma])*(60 - 37*Sqrt[-1 + \[Gamma]^2] - 366*\[CapitalGamma] + 246*\[CapitalGamma]^2 + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - 4*\[Gamma]^9*(9 - 9*\[Delta]^2 - 16*\[Nu] + 3*\[CapitalGamma]*(-3 + 3*\[Delta]^2 + 5*\[Nu])) - 4*\[Gamma]^5*(33 - 33*\[Delta]^2 - 25*\[Nu] + 3*\[CapitalGamma]*(-11 + 11*\[Delta]^2 + 7*\[Nu])) + \[Gamma]^3*(55 - 55*\[Delta]^2 - 20*\[Nu] + \[CapitalGamma]*(-55 + 55*\[Delta]^2 + 18*\[Nu])) + 6*\[Gamma]^7*(19 - 19*\[Delta]^2 - 24*\[Nu] + \[CapitalGamma]*(-19 + 19*\[Delta]^2 + 21*\[Nu])) + 3*\[Gamma]^2*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*(-1 + \[CapitalGamma])*(-1 + \[Delta]^2)*ArcCosh[\[Gamma]])/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu])}


{\[Alpha]c[4, {0, 2}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*\[Delta]^2 + 24*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] - 64*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] + 40*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Delta]^2*\[Nu] - 5*\[Gamma]^8*\[Nu]^2 + \[Gamma]^4*(6*(-1 + \[CapitalGamma])^2*(-12 + 19*\[CapitalGamma])*\[Delta]^2 - 7*\[Nu]^2) + \[Gamma]^2*(-3*(-1 + \[CapitalGamma])^2*(-4 + 11*\[CapitalGamma])*\[Delta]^2 + \[Nu]^2) + \[Gamma]^6*(-60*(-1 + \[CapitalGamma])^2*(-1 + 2*\[CapitalGamma])*\[Delta]^2 + 11*\[Nu]^2))/(8*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha]c[4, {0, 3}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^3*\[Delta]^2)/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {1, 0}] -> (-6*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 + 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] - 72*\[Gamma]^10*(-1 + \[Delta]^2)*\[Nu] + \[Gamma]^6*(-984*\[CapitalGamma]^3 + 363*\[CapitalGamma]^4 - 4*\[CapitalGamma]*(30 - 13*Sqrt[-1 + \[Gamma]^2] + (30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[CapitalGamma]^2*(741 - 52*Sqrt[-1 + \[Gamma]^2] + 4*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - 480*(-1 + \[Delta]^2)*\[Nu]) + \[Gamma]^2*(-150*\[CapitalGamma]^3 + 69*\[CapitalGamma]^4 - \[CapitalGamma]*(5 - 8*Sqrt[-1 + \[Gamma]^2] + (5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + \[CapitalGamma]^2*(86 - 8*Sqrt[-1 + \[Gamma]^2] + (5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 82*(-1 + \[Delta]^2)*\[Nu]) + \[Gamma]^4*(612*\[CapitalGamma]^3 - 246*\[CapitalGamma]^4 + \[CapitalGamma]*(60 - 37*Sqrt[-1 + \[Gamma]^2] + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - \[CapitalGamma]^2*(426 - 37*Sqrt[-1 + \[Gamma]^2] + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 86*(-1 + \[Delta]^2)*\[Nu]) + \[Gamma]^8*(528*\[CapitalGamma]^3 - 198*\[CapitalGamma]^4 + 4*\[CapitalGamma]*(16 - 5*Sqrt[-1 + \[Gamma]^2] + (16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) - 2*\[CapitalGamma]^2*(197 - 10*Sqrt[-1 + \[Gamma]^2] + 2*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2) + 384*(-1 + \[Delta]^2)*\[Nu]) + 4*\[Gamma]^9*(10*(4 - Sqrt[-1 + \[Gamma]^2] + (4 + Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)*\[Nu] + 9*\[CapitalGamma]^2*(-1 + \[Delta]^2 + 11*\[Nu]) - 9*\[CapitalGamma]*(-1 + \[Delta]^2 + 20*\[Nu])) + 2*\[Gamma]^5*(\[CapitalGamma]*(66 - 66*\[Delta]^2 - 636*\[Nu]) + (125 - 58*Sqrt[-1 + \[Gamma]^2] + (125 + 58*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)*\[Nu] + 6*\[CapitalGamma]^2*(-11 + 11*\[Delta]^2 + 63*\[Nu])) - \[Gamma]^3*(\[CapitalGamma]*(55 - 55*\[Delta]^2 - 354*\[Nu]) + 2*(25 - 16*Sqrt[-1 + \[Gamma]^2] + (25 + 16*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)*\[Nu] + \[CapitalGamma]^2*(-55 + 55*\[Delta]^2 + 252*\[Nu])) - 2*\[Gamma]^7*(\[CapitalGamma]*(57 - 57*\[Delta]^2 - 831*\[Nu]) + 2*(90 - 31*Sqrt[-1 + \[Gamma]^2] + (90 + 31*Sqrt[-1 + \[Gamma]^2])*\[Delta]^2)*\[Nu] + \[CapitalGamma]^2*(-57 + 57*\[Delta]^2 + 462*\[Nu])) + 3*\[Gamma]^2*(-1 + \[Delta]^2)*(-6*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma] + 4*\[Gamma]^4*(-8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 11*\[Nu]) - 6*\[Gamma]^2*(-3*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 3*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 2*\[Nu]) - 16*\[Gamma]^8*\[Nu] + \[Gamma]^6*(8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] - 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 48*\[Nu]) + 8*\[Gamma]^7*(-\[CapitalGamma] + \[CapitalGamma]^2 + 2*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 2*\[Gamma]^3*(-7*\[CapitalGamma] + 7*\[CapitalGamma]^2 + 20*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 4*\[Gamma]^5*(-5*\[CapitalGamma] + 5*\[CapitalGamma]^2 + 26*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Gamma]*(3*\[CapitalGamma] - 3*\[CapitalGamma]^2 + 48*Sqrt[-1 + \[Gamma]^2]*\[Nu]))*ArcCosh[\[Gamma]])/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu])}


{\[Alpha]c[4, {1, 1}] -> (-3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 + 12*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] - 12*\[Gamma]^3*(7 - 18*\[CapitalGamma] + 11*\[CapitalGamma]^2)*\[Nu] - 20*\[Gamma]^7*(7 - 20*\[CapitalGamma] + 13*\[CapitalGamma]^2)*\[Nu] + 4*\[Gamma]^5*(56 - 151*\[CapitalGamma] + 95*\[CapitalGamma]^2)*\[Nu] + 35*\[Gamma]^8*\[Nu]^2 + \[Gamma]^6*(-60*\[CapitalGamma] + 240*\[CapitalGamma]^2 - 300*\[CapitalGamma]^3 + 120*\[CapitalGamma]^4 - 77*\[Nu]^2) + \[Gamma]^2*(-12*\[CapitalGamma] + 57*\[CapitalGamma]^2 - 78*\[CapitalGamma]^3 + 33*\[CapitalGamma]^4 - 7*\[Nu]^2) + \[Gamma]^4*(72*\[CapitalGamma] - 258*\[CapitalGamma]^2 + 300*\[CapitalGamma]^3 - 114*\[CapitalGamma]^4 + 49*\[Nu]^2))/(4*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]^2)}, {\[Alpha]c[4, {1, 2}] -> (3*(-1 + \[CapitalGamma])^2*\[Delta]^2*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {2, 0}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^3 - 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2*\[Nu] + 24*\[Gamma]^3*\[CapitalGamma]*(7 - 17*\[CapitalGamma] + 10*\[CapitalGamma]^2)*\[Nu] + 40*\[Gamma]^7*\[CapitalGamma]*(7 - 19*\[CapitalGamma] + 12*\[CapitalGamma]^2)*\[Nu] - 8*\[Gamma]^5*\[CapitalGamma]*(56 - 143*\[CapitalGamma] + 87*\[CapitalGamma]^2)*\[Nu] + 5*\[Gamma]^8*(63 - 96*\[CapitalGamma] + 20*\[CapitalGamma]^3)*\[Nu]^2 + \[Gamma]^2*(12*\[CapitalGamma]^2 + 78*\[CapitalGamma]^4 - 33*\[CapitalGamma]^5 - 47*\[Nu]^2 + 72*\[CapitalGamma]*\[Nu]^2 - 3*\[CapitalGamma]^3*(19 + 4*\[Nu]^2)) + \[Gamma]^4*(-72*\[CapitalGamma]^2 - 300*\[CapitalGamma]^4 + 114*\[CapitalGamma]^5 + 377*\[Nu]^2 - 528*\[CapitalGamma]*\[Nu]^2 + 6*\[CapitalGamma]^3*(43 + 10*\[Nu]^2)) + \[Gamma]^6*(60*\[CapitalGamma]^2 + 300*\[CapitalGamma]^4 - 120*\[CapitalGamma]^5 - 645*\[Nu]^2 + 936*\[CapitalGamma]*\[Nu]^2 - 4*\[CapitalGamma]^3*(60 + 37*\[Nu]^2)))/(8*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]^2)}


{\[Alpha]c[4, {2, 1}] -> ((-1 + \[CapitalGamma])*((6 - 12*\[Gamma]^2)*\[CapitalGamma]^3 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^4 + 24*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] + 12*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + \[CapitalGamma]^2*(-3 + 24*\[Gamma]*\[Nu] - 24*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 6*\[Gamma]^2*(1 + 2*\[Nu]^2))))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}


{\[Alpha]c[4, {3, 0}] -> -1/16*((-1 + \[CapitalGamma])*((2 - 4*\[Gamma]^2)*\[CapitalGamma]^4 + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^5 + 12*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu] + 16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]^2*(-3 + 6*\[Gamma]^2 - 4*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu]) + \[CapitalGamma]^3*(-1 + 12*\[Gamma]*\[Nu] - 12*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 2*\[Gamma]^2*(1 + 6*\[Nu]^2))))/(\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3)}

